Separating metric perturbations in near-horizon extremal Kerr

Linear perturbation theory is a powerful toolkit for studying black hole spacetimes. However, the perturbation equations are hard to solve unless we can use separation of variables. In the Kerr spacetime, metric perturbations do not separate, but curvature perturbations do. The cost of curvature perturbations is a very complicated metric-reconstruction procedure. This procedure can be avoided using a symmetry-adapted choice of basis functions in highly symmetric spacetimes, such as near-horizon extremal Kerr. In this paper, we focus on this spacetime, and (i) construct the symmetry-adapted basis functions; (ii) show their orthogonality; and (iii) show that they lead to separation of variables of the scalar, Maxwell, and metric perturbation equations. This separation turns the system of partial differential equations into one of ordinary differential equations over a compact domain, the polar angle.

==> anc/Sep-met-pert-in-NHEK-global.nb <==
Notebook[{

Cell[CellGroupData[{
Cell["\<\
Separating metric perturbations in near-horizon extremal Kerr\
\>", "Title"],

Cell["Companion notebook II: global coordinates", "Subtitle"],

Cell[TextData[{
 "Authors: Leo C. Stein (",
 ButtonBox["leo.stein@gmail.com",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["mailto:leo.stein@gmail.com"], None},
  ButtonNote->"mailto:leo.stein@gmail.com"],
 ") and Baoyi Chen (",
 ButtonBox["baoyi@tapir.caltech.edu",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["mailto:baoyi@tapir.caltech.edu"], None},
  ButtonNote->"mailto:baoyi@tapir.caltech.edu"],
 ")\nDate: February 2017, updated August 2017 for submission"
}], "Subsubtitle"],

Cell[TextData[{
 "This notebook is a companion to B. Chen and L. C. Stein, (2017), ",
 StyleBox["Separating metric perturbations in near-horizon extremal Kerr",
  FontSlant->"Italic"],
 ", [",
 ButtonBox["arXiv:1707.05319",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["https://arxiv.org/abs/1707.05319"], None},
  ButtonNote->"https://arxiv.org/abs/1707.05319"],
 "].\nPlease contact the authors for questions about use, attribution, and \
distribution."
}], "Subsubtitle"],

Cell[TextData[{
 "It relies on the xAct/xTensor suite, which can be downloaded from the ",
 ButtonBox["xAct web site",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["http://www.xact.es/"], None},
  ButtonNote->"http://www.xact.es/"],
 ".\nThis notebook works with at least Mathematica 11.0.1.0 on MacOS X 10.12, \
with xTensor 1.1.2, xCoba 0.8.3, xTerior 0.9.0."
}], "Subsubtitle"],

Cell[CellGroupData[{

Cell["0. Setup", "Subsection"],

Cell["Load the system :", "Text"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Needs", "[", "\"\<xAct`xTerior`\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Needs", "[", "\"\<xAct`xCoba`\>\"", "]"}]}], "Input"],

Cell[CellGroupData[{

Cell[BoxData["\<\"------------------------------------------------------------\
\"\>"], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Package xAct`xPerm`  version \"\>", 
   "\[InvisibleSpace]", "\<\"1.2.3\"\>", "\[InvisibleSpace]", "\<\", \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"2015", ",", "8", ",", "23"}], "}"}]}],
  SequenceForm["Package xAct`xPerm`  version ", "1.2.3", ", ", {2015, 8, 23}],
  
  Editable->False]], "Print"],

Cell[BoxData["\<\"CopyRight (C) 2003-2015, Jose M. Martin-Garcia, under the \
General Public License.\"\>"], "Print"],

Cell[BoxData["\<\"Connecting to external mac executable...\"\>"], "Print"],

Cell[BoxData["\<\"Connection established.\"\>"], "Print"],

Cell[BoxData["\<\"------------------------------------------------------------\
\"\>"], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Package xAct`xTensor`  version \"\>", 
   "\[InvisibleSpace]", "\<\"1.1.2\"\>", "\[InvisibleSpace]", "\<\", \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"2015", ",", "8", ",", "23"}], "}"}]}],
  SequenceForm[
  "Package xAct`xTensor`  version ", "1.1.2", ", ", {2015, 8, 23}],
  Editable->False]], "Print"],

Cell[BoxData["\<\"CopyRight (C) 2002-2015, Jose M. Martin-Garcia, under the \
General Public License.\"\>"], "Print"],

Cell[BoxData["\<\"------------------------------------------------------------\
\"\>"], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Package xAct`xCoba`  version \"\>", 
   "\[InvisibleSpace]", "\<\"0.8.3\"\>", "\[InvisibleSpace]", "\<\", \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"2015", ",", "8", ",", "23"}], "}"}]}],
  SequenceForm["Package xAct`xCoba`  version ", "0.8.3", ", ", {2015, 8, 23}],
  
  Editable->False]], "Print"],

Cell[BoxData["\<\"CopyRight (C) 2005-2014, David Yllanes and Jose M. \
Martin-Garcia, under the General Public License.\"\>"], "Print"],

Cell[BoxData["\<\"------------------------------------------------------------\
\"\>"], "Print"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Package xAct`xTerior`  version \"\>", 
   "\[InvisibleSpace]", "\<\"0.9.0\"\>", "\[InvisibleSpace]", "\<\", \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"2015", ",", "8", ",", "23"}], "}"}]}],
  SequenceForm[
  "Package xAct`xTerior`  version ", "0.9.0", ", ", {2015, 8, 23}],
  Editable->False]], "Print"],

Cell[BoxData["\<\"CopyRight (C) 2013, Alfonso Garcia-Parrado Gomez-Lobo and \
Leo C. Stein, under the General Public License.\"\>"], "Print"],

Cell[BoxData["\<\"------------------------------------------------------------\
\"\>"], "Print"],

Cell[BoxData["\<\"These packages come with ABSOLUTELY NO WARRANTY; for \
details type Disclaimer[]. This is free software, and you are welcome to \
redistribute it under certain conditions. See the General Public License for \
details.\"\>"], "Print"],

Cell[BoxData["\<\"------------------------------------------------------------\
\"\>"], "Print"]
}, Open  ]]
}, Open  ]],

Cell[TextData[{
 "Setup. Deactivate info messages, both in ",
 StyleBox["xTensor",
  FontSlant->"Italic"],
 " and ",
 StyleBox["xCoba",
  FontSlant->"Italic"],
 ":"
}], "Text"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"$DefInfoQ", "=", "False"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"$CVVerbose", "=", "False"}], ";"}]}], "Input"],

Cell["Hide away ugly dummies :", "Text"],

Cell[BoxData[
 RowBox[{
  RowBox[{"$PrePrint", "=", "ScreenDollarIndices"}], ";"}]], "Input"],

Cell[CellGroupData[{

Cell["0.1 General quantities: manifold, some scalar functions", \
"Subsubsection"],

Cell["The mass of the BH", "Text"],

Cell[BoxData[
 RowBox[{"DefConstantSymbol", "[", 
  RowBox[{"Mass", ",", 
   RowBox[{"PrintAs", "\[Rule]", "\"\<M\>\""}]}], "]"}]], "Input"],

Cell["Our manifold. Reserve some letters for other uses", "Text"],

Cell[BoxData[
 RowBox[{"DefManifold", "[", 
  RowBox[{"M", ",", "4", ",", 
   RowBox[{"Complement", "[", 
    RowBox[{
     RowBox[{"IndexRange", "[", 
      RowBox[{"a", ",", "z"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "h", ",", "l", ",", "m", ",", "n", ",", "t", ",", "r", ",", "u", ",", 
       "z"}], "}"}]}], "]"}]}], "]"}]], "Input"],

Cell["\<\
We\[CloseCurlyQuote]ll need a test function F. I\[CloseCurlyQuote]ll make an \
abstract manifold-function and later, some concrete ScalarFunctions.\
\>", "Text"],

Cell[BoxData[
 RowBox[{"DefTensor", "[", 
  RowBox[{
   RowBox[{"FF", "[", "]"}], ",", "M", ",", 
   RowBox[{"PrintAs", "\[Rule]", "\"\<F\>\""}]}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"DefScalarFunction", "[", "F", "]"}]], "Input"],

Cell["\<\
How to turn the abstract manifold-function into a concrete scalar function of \
some coordinates\
\>", "Text"],

Cell[BoxData[
 RowBox[{
  RowBox[{"FFtoScalarFunc", "[", 
   RowBox[{"chart_", "?", "ChartQ"}], "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"FF", "[", "]"}], "\[Rule]", 
    RowBox[{"F", "@@", 
     RowBox[{"ScalarsOfChart", "@", "chart"}]}]}], "}"}]}]], "Input"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["1. Metric and related quantities", "Subsection"],

Cell[BoxData[
 RowBox[{"DefChart", "[", 
  RowBox[{"global", ",", "M", ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "2", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Tau]", "[", "]"}], ",", 
     RowBox[{"\[CurlyPhi]", "[", "]"}], ",", 
     RowBox[{"\[Psi]", "[", "]"}], ",", 
     RowBox[{"u", "[", "]"}]}], "}"}], ",", 
   RowBox[{"ChartColor", "\[Rule]", "Blue"}]}], "]"}]], "Input"],

Cell["Defining the metric components", "Text"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalGamma]", "[", "]"}], "=", 
   RowBox[{
    FractionBox["1", "2"], 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox[
       RowBox[{"u", "[", "]"}], "2"]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalLambda]", "[", "]"}], "=", 
   FractionBox[
    RowBox[{"2", " ", 
     SqrtBox[
      RowBox[{"1", "-", 
       SuperscriptBox[
        RowBox[{"u", "[", "]"}], "2"]}]]}], 
    RowBox[{"1", "+", 
     SuperscriptBox[
      RowBox[{"u", "[", "]"}], "2"]}]]}], ";"}]}], "Input"],

Cell["\<\
Input the metric. Note that coordinates are fields, and hence need a pair of \
brackets.\
\>", "Text"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MatrixForm", "[", 
  RowBox[{"NHEKMetric", "=", 
   RowBox[{"2", " ", 
    SuperscriptBox["Mass", "2"], 
    RowBox[{"\[CapitalGamma]", "[", "]"}], 
    RowBox[{"(", GridBox[{
       {
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox[
           RowBox[{"Csc", "[", 
            RowBox[{"\[Psi]", "[", "]"}], "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"\[CapitalLambda]", "[", "]"}], "2"], 
          SuperscriptBox[
           RowBox[{"Cot", "[", 
            RowBox[{"\[Psi]", "[", "]"}], "]"}], "2"]}]}], 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox[
           RowBox[{"\[CapitalLambda]", "[", "]"}], "2"]}], 
         RowBox[{"Cot", "[", 
          RowBox[{"\[Psi]", "[", "]"}], "]"}]}], "0", "0"},
       {
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox[
           RowBox[{"\[CapitalLambda]", "[", "]"}], "2"]}], 
         RowBox[{"Cot", "[", 
          RowBox[{"\[Psi]", "[", "]"}], "]"}]}], 
        SuperscriptBox[
         RowBox[{"\[CapitalLambda]", "[", "]"}], "2"], "0", "0"},
       {"0", "0", 
        SuperscriptBox[
         RowBox[{"Csc", "[", 
          RowBox[{"\[Psi]", "[", "]"}], "]"}], "2"], "0"},
       {"0", "0", "0", 
        FractionBox["1", 
         RowBox[{"1", "-", 
          SuperscriptBox[
           RowBox[{"u", "[", "]"}], "2"]}]]}
      }], ")"}]}]}], "]"}]], "Input"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       SuperscriptBox[
        InterpretationBox[
         StyleBox["M",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`Mass,
         Editable->False], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["u",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`u[],
           Editable->False], "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox[
           RowBox[{
            InterpretationBox[
             StyleBox["Csc",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Csc,
             Editable->False], "[", 
            InterpretationBox[
             StyleBox["\[Psi]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Psi][],
             Editable->False], "]"}], "2"]}], "+", 
         FractionBox[
          RowBox[{"4", " ", 
           SuperscriptBox[
            RowBox[{
             InterpretationBox[
              StyleBox["Cot",
               ShowAutoStyles->False,
               AutoSpacing->False],
              Cot,
              Editable->False], "[", 
             InterpretationBox[
              StyleBox["\[Psi]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Psi][],
              Editable->False], "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["u",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`u[],
               Editable->False], "2"]}], ")"}]}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["u",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`u[],
               Editable->False], "2"]}], ")"}], "2"]]}], ")"}]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"4", " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["M",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`Mass,
           Editable->False], "2"], " ", 
         RowBox[{
          InterpretationBox[
           StyleBox["Cot",
            ShowAutoStyles->False,
            AutoSpacing->False],
           Cot,
           Editable->False], "[", 
          InterpretationBox[
           StyleBox["\[Psi]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Psi][],
           Editable->False], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["u",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`u[],
             Editable->False], "2"]}], ")"}]}], 
        RowBox[{"1", "+", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["u",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`u[],
           Editable->False], "2"]}]]}], "0", "0"},
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{"4", " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["M",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`Mass,
           Editable->False], "2"], " ", 
         RowBox[{
          InterpretationBox[
           StyleBox["Cot",
            ShowAutoStyles->False,
            AutoSpacing->False],
           Cot,
           Editable->False], "[", 
          InterpretationBox[
           StyleBox["\[Psi]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Psi][],
           Editable->False], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["u",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`u[],
             Editable->False], "2"]}], ")"}]}], 
        RowBox[{"1", "+", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["u",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`u[],
           Editable->False], "2"]}]]}], 
      FractionBox[
       RowBox[{"4", " ", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["M",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`Mass,
          Editable->False], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox["u",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`u[],
            Editable->False], "2"]}], ")"}]}], 
       RowBox[{"1", "+", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["u",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`u[],
          Editable->False], "2"]}]], "0", "0"},
     {"0", "0", 
      RowBox[{
       SuperscriptBox[
        InterpretationBox[
         StyleBox["M",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`Mass,
         Editable->False], "2"], " ", 
       SuperscriptBox[
        RowBox[{
         InterpretationBox[
          StyleBox["Csc",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Csc,
          Editable->False], "[", 
         InterpretationBox[
          StyleBox["\[Psi]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Psi][],
          Editable->False], "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["u",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`u[],
           Editable->False], "2"]}], ")"}]}], "0"},
     {"0", "0", "0", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         InterpretationBox[
          StyleBox["M",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`Mass,
          Editable->False], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox["u",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`u[],
            Editable->False], "2"]}], ")"}]}], 
       RowBox[{"1", "-", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["u",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`u[],
          Editable->False], "2"]}]]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"met", "=", 
   RowBox[{"CTensor", "[", 
    RowBox[{"NHEKMetric", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "global"}], ",", 
       RowBox[{"-", "global"}]}], "}"}]}], "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"cd", "=", 
   RowBox[{"CovDOfMetric", "[", "met", "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{"SetCMetric", "[", 
  RowBox[{"met", ",", "global", ",", 
   RowBox[{"SignatureOfMetric", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"1", ",", "3", ",", "0"}], "}"}]}]}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"MetricCompute", "[", 
   RowBox[{"met", ",", "global", ",", "All"}], "]"}], ";"}]], "Input"],

Cell["Check that some things were computed. Inverse metric:", "Text"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"met", "[", 
  RowBox[{"a", ",", "b"}], "]"}]], "Input"],

Cell[BoxData[
 InterpretationBox[
  StyleBox[GridBox[{
     {
      StyleBox[GridBox[{
         {
          TagBox[
           TooltipBox[
            RowBox[{"-", 
             FractionBox[
              SuperscriptBox[
               RowBox[{
                InterpretationBox[
                 StyleBox["Sin",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 Sin,
                 Editable->False], "[", 
                InterpretationBox[
                 StyleBox["\[Psi]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Psi][],
                 Editable->False], "]"}], "2"], 
              RowBox[{
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["M",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`Mass,
                 Editable->False], "2"], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["u",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`u[],
                   Editable->False], "2"]}], ")"}]}]]}],
            RowBox[{
              RowBox[{"{", 
                RowBox[{"1", ",", "1"}], "}"}], "\[Rule]", 
              RowBox[{"-", 
                FractionBox[
                 SuperscriptBox[
                  RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}], "2"], 
                 RowBox[{
                   SuperscriptBox[
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"M"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`Mass, Editable -> False], "2"], " ", 
                   
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox[
                    "u", AutoSpacing -> False, ShowAutoStyles -> False], 
                    $CellContext`u[], Editable -> False], "2"]}], 
                    ")"}]}]]}]}]],
           Annotation[#, {1, 1} -> -$CellContext`Mass^(-2) Sin[
                $CellContext`\[Psi][]]^2/(1 + $CellContext`u[]^2), 
            "Tooltip"]& ], 
          TagBox[
           TooltipBox[
            RowBox[{"-", 
             FractionBox[
              RowBox[{
               RowBox[{
                InterpretationBox[
                 StyleBox["Cos",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 Cos,
                 Editable->False], "[", 
                InterpretationBox[
                 StyleBox["\[Psi]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Psi][],
                 Editable->False], "]"}], " ", 
               RowBox[{
                InterpretationBox[
                 StyleBox["Sin",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 Sin,
                 Editable->False], "[", 
                InterpretationBox[
                 StyleBox["\[Psi]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Psi][],
                 Editable->False], "]"}]}], 
              RowBox[{
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["M",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`Mass,
                 Editable->False], "2"], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["u",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`u[],
                   Editable->False], "2"]}], ")"}]}]]}],
            RowBox[{
              RowBox[{"{", 
                RowBox[{"1", ",", "2"}], "}"}], "\[Rule]", 
              RowBox[{"-", 
                FractionBox[
                 RowBox[{
                   RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Cos"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Cos, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}], " ", 
                   RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], 
                 RowBox[{
                   SuperscriptBox[
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"M"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`Mass, Editable -> False], "2"], " ", 
                   
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox[
                    "u", AutoSpacing -> False, ShowAutoStyles -> False], 
                    $CellContext`u[], Editable -> False], "2"]}], 
                    ")"}]}]]}]}]],
           Annotation[#, {1, 2} -> -$CellContext`Mass^(-2) Cos[
               $CellContext`\[Psi][]] Sin[
               $CellContext`\[Psi][]]/(1 + $CellContext`u[]^2), "Tooltip"]& ], 
          TagBox[
           TooltipBox["0",
            RowBox[{
              RowBox[{"{", 
                RowBox[{"1", ",", "3"}], "}"}], "\[Rule]", "0"}]],
           Annotation[#, {1, 3} -> 0, "Tooltip"]& ], 
          TagBox[
           TooltipBox["0",
            RowBox[{
              RowBox[{"{", 
                RowBox[{"1", ",", "4"}], "}"}], "\[Rule]", "0"}]],
           Annotation[#, {1, 4} -> 0, "Tooltip"]& ]},
         {
          TagBox[
           TooltipBox[
            RowBox[{"-", 
             FractionBox[
              RowBox[{
               RowBox[{
                InterpretationBox[
                 StyleBox["Cos",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 Cos,
                 Editable->False], "[", 
                InterpretationBox[
                 StyleBox["\[Psi]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Psi][],
                 Editable->False], "]"}], " ", 
               RowBox[{
                InterpretationBox[
                 StyleBox["Sin",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 Sin,
                 Editable->False], "[", 
                InterpretationBox[
                 StyleBox["\[Psi]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Psi][],
                 Editable->False], "]"}]}], 
              RowBox[{
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["M",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`Mass,
                 Editable->False], "2"], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["u",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`u[],
                   Editable->False], "2"]}], ")"}]}]]}],
            RowBox[{
              RowBox[{"{", 
                RowBox[{"2", ",", "1"}], "}"}], "\[Rule]", 
              RowBox[{"-", 
                FractionBox[
                 RowBox[{
                   RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Cos"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Cos, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}], " ", 
                   RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], 
                 RowBox[{
                   SuperscriptBox[
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"M"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`Mass, Editable -> False], "2"], " ", 
                   
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox[
                    "u", AutoSpacing -> False, ShowAutoStyles -> False], 
                    $CellContext`u[], Editable -> False], "2"]}], 
                    ")"}]}]]}]}]],
           Annotation[#, {2, 1} -> -$CellContext`Mass^(-2) Cos[
               $CellContext`\[Psi][]] Sin[
               $CellContext`\[Psi][]]/(1 + $CellContext`u[]^2), "Tooltip"]& ], 
          TagBox[
           TooltipBox["\<\"\[GrayCircle]\"\>",
            RowBox[{
              RowBox[{"{", 
                RowBox[{"2", ",", "2"}], "}"}], "\[Rule]", 
              RowBox[{"-", 
                FractionBox[
                 RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"4", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox[
                    "u", AutoSpacing -> False, ShowAutoStyles -> False], 
                    $CellContext`u[], Editable -> False], "2"]}], "+", 
                   SuperscriptBox[
                    InterpretationBox[
                    StyleBox[
                    "u", AutoSpacing -> False, ShowAutoStyles -> False], 
                    $CellContext`u[], Editable -> False], "4"], "+", 
                   RowBox[{"2", " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Cos"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Cos, Editable -> False], "[", 
                    RowBox[{"2", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox[
                    "u", AutoSpacing -> False, ShowAutoStyles -> False], 
                    $CellContext`u[], Editable -> False], "2"]}], ")"}]}]}], 
                 RowBox[{"4", " ", 
                   SuperscriptBox[
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"M"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`Mass, Editable -> False], "2"], " ", 
                   
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox[
                    "u", AutoSpacing -> False, ShowAutoStyles -> False], 
                    $CellContext`u[], Editable -> False], "4"]}], 
                    ")"}]}]]}]}]],
           
           Annotation[#, {2, 2} -> 
            Rational[-1, 
               4] $CellContext`Mass^(-2) (-1 + $CellContext`u[]^4)^(-1) (-1 + 
              4 $CellContext`u[]^2 + $CellContext`u[]^4 + 
              2 Cos[2 $CellContext`\[Psi][]] (-1 + $CellContext`u[]^2)), 
            "Tooltip"]& ], 
          TagBox[
           TooltipBox["0",
            RowBox[{
              RowBox[{"{", 
                RowBox[{"2", ",", "3"}], "}"}], "\[Rule]", "0"}]],
           Annotation[#, {2, 3} -> 0, "Tooltip"]& ], 
          TagBox[
           TooltipBox["0",
            RowBox[{
              RowBox[{"{", 
                RowBox[{"2", ",", "4"}], "}"}], "\[Rule]", "0"}]],
           Annotation[#, {2, 4} -> 0, "Tooltip"]& ]},
         {
          TagBox[
           TooltipBox["0",
            RowBox[{
              RowBox[{"{", 
                RowBox[{"3", ",", "1"}], "}"}], "\[Rule]", "0"}]],
           Annotation[#, {3, 1} -> 0, "Tooltip"]& ], 
          TagBox[
           TooltipBox["0",
            RowBox[{
              RowBox[{"{", 
                RowBox[{"3", ",", "2"}], "}"}], "\[Rule]", "0"}]],
           Annotation[#, {3, 2} -> 0, "Tooltip"]& ], 
          TagBox[
           TooltipBox[
            FractionBox[
             SuperscriptBox[
              RowBox[{
               InterpretationBox[
                StyleBox["Sin",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                Sin,
                Editable->False], "[", 
               InterpretationBox[
                StyleBox["\[Psi]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Psi][],
                Editable->False], "]"}], "2"], 
             RowBox[{
              SuperscriptBox[
               InterpretationBox[
                StyleBox["M",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`Mass,
                Editable->False], "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["u",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`u[],
                  Editable->False], "2"]}], ")"}]}]],
            RowBox[{
              RowBox[{"{", 
                RowBox[{"3", ",", "3"}], "}"}], "\[Rule]", 
              FractionBox[
               SuperscriptBox[
                RowBox[{
                  InterpretationBox[
                   StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                  InterpretationBox[
                   StyleBox[
                   "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> False], 
                   $CellContext`\[Psi][], Editable -> False], "]"}], "2"], 
               RowBox[{
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox[
                    RowBox[{"M"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`Mass, Editable -> False], "2"], " ", 
                 
                 RowBox[{"(", 
                   RowBox[{"1", "+", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox[
                    "u", AutoSpacing -> False, ShowAutoStyles -> False], 
                    $CellContext`u[], Editable -> False], "2"]}], ")"}]}]]}]],
           
           Annotation[#, {3, 3} -> $CellContext`Mass^(-2) Sin[
                $CellContext`\[Psi][]]^2/(1 + $CellContext`u[]^2), 
            "Tooltip"]& ], 
          TagBox[
           TooltipBox["0",
            RowBox[{
              RowBox[{"{", 
                RowBox[{"3", ",", "4"}], "}"}], "\[Rule]", "0"}]],
           Annotation[#, {3, 4} -> 0, "Tooltip"]& ]},
         {
          TagBox[
           TooltipBox["0",
            RowBox[{
              RowBox[{"{", 
                RowBox[{"4", ",", "1"}], "}"}], "\[Rule]", "0"}]],
           Annotation[#, {4, 1} -> 0, "Tooltip"]& ], 
          TagBox[
           TooltipBox["0",
            RowBox[{
              RowBox[{"{", 
                RowBox[{"4", ",", "2"}], "}"}], "\[Rule]", "0"}]],
           Annotation[#, {4, 2} -> 0, "Tooltip"]& ], 
          TagBox[
           TooltipBox["0",
            RowBox[{
              RowBox[{"{", 
                RowBox[{"4", ",", "3"}], "}"}], "\[Rule]", "0"}]],
           Annotation[#, {4, 3} -> 0, "Tooltip"]& ], 
          TagBox[
           TooltipBox[
            FractionBox[
             RowBox[{"1", "-", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox["u",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`u[],
                Editable->False], "2"]}], 
             RowBox[{
              SuperscriptBox[
               InterpretationBox[
                StyleBox["M",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`Mass,
                Editable->False], "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["u",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`u[],
                  Editable->False], "2"]}], ")"}]}]],
            RowBox[{
              RowBox[{"{", 
                RowBox[{"4", ",", "4"}], "}"}], "\[Rule]", 
              FractionBox[
               RowBox[{"1", "-", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox[
                   "u", AutoSpacing -> False, ShowAutoStyles -> False], 
                   $CellContext`u[], Editable -> False], "2"]}], 
               RowBox[{
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox[
                    RowBox[{"M"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`Mass, Editable -> False], "2"], " ", 
                 
                 RowBox[{"(", 
                   RowBox[{"1", "+", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox[
                    "u", AutoSpacing -> False, ShowAutoStyles -> False], 
                    $CellContext`u[], Editable -> False], "2"]}], ")"}]}]]}]],
           
           
           Annotation[#, {4, 
             4} -> $CellContext`Mass^(-2) (1 - $CellContext`u[]^2)/(
             1 + $CellContext`u[]^2), "Tooltip"]& ]}
        },
        AutoDelete->False,
        GridBoxDividers->{
         "ColumnsIndexed" -> {1 -> RGBColor[0, 0, 1], 5 -> RGBColor[0, 0, 1]},
           "RowsIndexed" -> {1 -> RGBColor[0, 0, 1], 5 -> RGBColor[0, 0, 1]}}],
       FontSize->Small], 
      StyleBox[GridBox[{
         {"a", "b"},
         {" ", " "}
        },
        GridBoxSpacings->{"Columns" -> {
            Offset[0.], {
             Offset[0.034999999999999996`]}, 
            Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
             Offset[0.]}}, "RowsIndexed" -> {}}],
       FontSize->Rational[39, 4]]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Center}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.034999999999999996`]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}],
   ShowAutoStyles->False,
   AutoSpacing->False],
  xAct`xCoba`CTensor[{{-$CellContext`Mass^(-2) Sin[
        $CellContext`\[Psi][]]^2/(
     1 + $CellContext`u[]^2), -$CellContext`Mass^(-2) Cos[
       $CellContext`\[Psi][]] Sin[
       $CellContext`\[Psi][]]/(1 + $CellContext`u[]^2), 0, 
     0}, {-$CellContext`Mass^(-2) Cos[
       $CellContext`\[Psi][]] Sin[
       $CellContext`\[Psi][]]/(1 + $CellContext`u[]^2), 
     Rational[-1, 
       4] $CellContext`Mass^(-2) (-1 + $CellContext`u[]^4)^(-1) (-1 + 
      4 $CellContext`u[]^2 + $CellContext`u[]^4 + 
      2 Cos[2 $CellContext`\[Psi][]] (-1 + $CellContext`u[]^2)), 0, 0}, {
    0, 0, $CellContext`Mass^(-2) Sin[
        $CellContext`\[Psi][]]^2/(1 + $CellContext`u[]^2), 0}, {
    0, 0, 0, $CellContext`Mass^(-2) (1 - $CellContext`u[]^2)/(
     1 + $CellContext`u[]^2)}}, {$CellContext`global, $CellContext`global}, 
   0][$CellContext`a, $CellContext`b],
  Editable->False]], "Output"]
}, Open  ]],

Cell["This is a vacuum solution, so the Ricci tensor vanishes:", "Text"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Ricci", "[", "cd", "]"}], "[", 
  RowBox[{
   RowBox[{"-", "a"}], ",", 
   RowBox[{"-", "b"}]}], "]"}]], "Input"],

Cell[BoxData["0"], "Output"]
}, Open  ]],

Cell["Square root of negative of determinant of metric:", "Text"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"sqrtdetmet", "=", 
  RowBox[{
   RowBox[{"Sqrt", "[", 
    RowBox[{"-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Determinant", "[", 
         RowBox[{"met", ",", "global"}], "]"}], "[", "]"}], ")"}], "[", 
      RowBox[{"[", 
       RowBox[{"0", ",", "1"}], "]"}], "]"}]}], "]"}], "//", 
   "PowerExpand"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"2", " ", 
  SuperscriptBox[
   InterpretationBox[
    StyleBox["M",
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Mass,
    Editable->False], "4"], " ", 
  SuperscriptBox[
   RowBox[{
    InterpretationBox[
     StyleBox["Csc",
      ShowAutoStyles->False,
      AutoSpacing->False],
     Csc,
     Editable->False], "[", 
    InterpretationBox[
     StyleBox["\[Psi]",
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`\[Psi][],
     Editable->False], "]"}], "2"], " ", 
  RowBox[{"(", 
   RowBox[{"1", "+", 
    SuperscriptBox[
     InterpretationBox[
      StyleBox["u",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`u[],
      Editable->False], "2"]}], ")"}]}]], "Output"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["2. Some symmetry quantities; the Lie algebra of operators", \
"Subsection"],

Cell[CellGroupData[{

Cell[TextData[{
 "2.1 Definitions and checking ",
 Cell[BoxData[
  FormBox[
   RowBox[{"0", "=", 
    RowBox[{
     SubscriptBox["\[ScriptCapitalL]", "v"], "g"}]}], TraditionalForm]]]
}], "Subsubsection"],

Cell["Define abstract versions of these KVFs", "Text"],

Cell[BoxData[{
 RowBox[{"DefTensor", "[", 
  RowBox[{
   RowBox[{"W0", "[", "a", "]"}], ",", "M", ",", 
   RowBox[{
   "PrintAs", "\[Rule]", "\"\<\!\(\*SubscriptBox[\(W\), \(0\)]\)\>\""}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"DefTensor", "[", 
  RowBox[{
   RowBox[{"Lp", "[", "a", "]"}], ",", "M", ",", 
   RowBox[{
   "PrintAs", "\[Rule]", "\"\<\!\(\*SubscriptBox[\(L\), \(+\)]\)\>\""}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"DefTensor", "[", 
  RowBox[{
   RowBox[{"L0", "[", "a", "]"}], ",", "M", ",", 
   RowBox[{
   "PrintAs", "\[Rule]", "\"\<\!\(\*SubscriptBox[\(L\), \(0\)]\)\>\""}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"DefTensor", "[", 
  RowBox[{
   RowBox[{"Lm", "[", "a", "]"}], ",", "M", ",", 
   RowBox[{
   "PrintAs", "\[Rule]", "\"\<\!\(\*SubscriptBox[\(L\), \(-\)]\)\>\""}]}], 
  "]"}]}], "Input"],

Cell["Now their values in coordinate components", "Text"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"W0c", "=", 
   RowBox[{"CTensor", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "\[ImaginaryI]"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", "global", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Lpc", "=", 
   RowBox[{"\[ImaginaryI]", " ", 
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"+", "\[ImaginaryI]"}], " ", 
      RowBox[{"\[Tau]", "[", "]"}]}], "]"}], 
    RowBox[{"Sin", "[", 
     RowBox[{"\[Psi]", "[", "]"}], "]"}], 
    RowBox[{"CTensor", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Cot", "[", 
          RowBox[{"\[Psi]", "[", "]"}], "]"}]}], ",", "1", ",", 
        RowBox[{"-", "\[ImaginaryI]"}], ",", "0"}], "}"}], ",", 
      RowBox[{"{", "global", "}"}]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L0c", "=", 
   RowBox[{"CTensor", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\[ImaginaryI]", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", "global", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Lmc", "=", 
   RowBox[{"\[ImaginaryI]", " ", 
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], " ", 
      RowBox[{"\[Tau]", "[", "]"}]}], "]"}], 
    RowBox[{"Sin", "[", 
     RowBox[{"\[Psi]", "[", "]"}], "]"}], 
    RowBox[{"CTensor", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Cot", "[", 
          RowBox[{"\[Psi]", "[", "]"}], "]"}]}], ",", "1", ",", 
        RowBox[{"+", "\[ImaginaryI]"}], ",", "0"}], "}"}], ",", 
      RowBox[{"{", "global", "}"}]}], "]"}]}]}], ";"}]}], "Input"],

Cell["And a rule to go from abstract to coordinate components", "Text"],

Cell[BoxData[
 RowBox[{
  RowBox[{"KVFsToComponents", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"W0", "\[Rule]", "W0c"}], ",", 
     RowBox[{"Lp", "\[Rule]", "Lpc"}], ",", 
     RowBox[{"L0", "\[Rule]", "L0c"}], ",", 
     RowBox[{"Lm", "\[Rule]", "Lmc"}]}], "}"}]}], ";"}]], "Input"],

Cell["Show that all the above are KVFs", "Text"],

Cell[BoxData[
 RowBox[{
  RowBox[{"KVFs", "=", 
   RowBox[{"{", 
    RowBox[{"W0", ",", "Lp", ",", "L0", ",", "Lm"}], "}"}]}], ";"}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"LieD", "[", 
      RowBox[{"#", "[", "a", "]"}], "]"}], "[", 
     RowBox[{"met", "[", 
      RowBox[{
       RowBox[{"-", "a"}], ",", 
       RowBox[{"-", "b"}]}], "]"}], "]"}], "&"}], "/@", "KVFs"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", "KVFsToComponents"}], "//", "Simplify"}]}], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["2.2 Show that they form an \[GothicS]\[GothicL](2,\
\[DoubleStruckCapitalR])", "Subsubsection"],

Cell[TextData[{
 "The relations for \[GothicS]\[GothicL](2,\[DoubleStruckCapitalR]) are:\n  \
",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"[", 
     RowBox[{
      SubscriptBox["L", "0"], ",", 
      SubscriptBox["L", "+"]}], "]"}], "=", 
    RowBox[{"-", 
     SubscriptBox["L", "+"]}]}], TraditionalForm]]],
 "\n  ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"[", 
     RowBox[{
      SubscriptBox["L", "0"], ",", 
      SubscriptBox["L", "-"]}], "]"}], "=", 
    RowBox[{"+", 
     SubscriptBox["L", "-"]}]}], TraditionalForm]]],
 "\n  ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"[", 
     RowBox[{
      SubscriptBox["L", "+"], ",", 
      SubscriptBox["L", "-"]}], "]"}], "=", 
    RowBox[{"2", 
     SubscriptBox["L", "0"]}]}], TraditionalForm]]]
}], "Text"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Bracket", "[", 
      RowBox[{
       RowBox[{"L0", "[", "a", "]"}], ",", 
       RowBox[{"Lp", "[", "a", "]"}]}], "]"}], "[", "a", "]"}], "\[Equal]", 
    RowBox[{"-", 
     RowBox[{"Lp", "[", "a", "]"}]}]}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Bracket", "[", 
      RowBox[{
       RowBox[{"L0", "[", "a", "]"}], ",", 
       RowBox[{"Lm", "[", "a", "]"}]}], "]"}], "[", "a", "]"}], "\[Equal]", 
    RowBox[{"+", 
     RowBox[{"Lm", "[", "a", "]"}]}]}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Bracket", "[", 
      RowBox[{
       RowBox[{"Lp", "[", "a", "]"}], ",", 
       RowBox[{"Lm", "[", "a", "]"}]}], "]"}], "[", "a", "]"}], "\[Equal]", 
    RowBox[{"2", 
     RowBox[{"L0", "[", "a", "]"}]}]}]}], "}"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"BracketToCovD", "[", 
   RowBox[{
    RowBox[{"%", "/.", "KVFsToComponents"}], ",", "cd"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Simplify", "[", "%", "]"}]}], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    InterpretationBox[
     StyleBox[GridBox[{
        {
         RowBox[{"[", GridBox[{
            {
             SubscriptBox["L", "0"], 
             StyleBox[GridBox[{
                {"a"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
                    Offset[0.]}}, "RowsIndexed" -> {}}],
              FontSize->Rational[39, 4]]}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Center}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}], ",", GridBox[{
            {
             SubscriptBox["L", "+"], 
             StyleBox[GridBox[{
                {"a"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
                    Offset[0.]}}, "RowsIndexed" -> {}}],
              FontSize->Rational[39, 4]]}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Center}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}], "]"}], 
         StyleBox[GridBox[{
            {"a"},
            {" "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
                Offset[0.]}}, "RowsIndexed" -> {}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{
        "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Center}},
          "RowsIndexed" -> {}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}, "RowsIndexed" -> {}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     xAct`xTensor`Bracket[
      $CellContext`L0[$CellContext`a], 
      $CellContext`Lp[$CellContext`a]][$CellContext`a],
     Editable->False], "\[Equal]", 
    RowBox[{"-", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          SubscriptBox["L", "+"], 
          StyleBox[GridBox[{
             {"a"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
                 Offset[0.]}}, "RowsIndexed" -> {}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Center}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
          "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Lp[$CellContext`a],
      Editable->False]}]}], ",", 
   RowBox[{
    InterpretationBox[
     StyleBox[GridBox[{
        {
         RowBox[{"[", GridBox[{
            {
             SubscriptBox["L", "0"], 
             StyleBox[GridBox[{
                {"a"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
                    Offset[0.]}}, "RowsIndexed" -> {}}],
              FontSize->Rational[39, 4]]}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Center}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}], ",", GridBox[{
            {
             SubscriptBox["L", "-"], 
             StyleBox[GridBox[{
                {"a"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
                    Offset[0.]}}, "RowsIndexed" -> {}}],
              FontSize->Rational[39, 4]]}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Center}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}], "]"}], 
         StyleBox[GridBox[{
            {"a"},
            {" "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
                Offset[0.]}}, "RowsIndexed" -> {}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{
        "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Center}},
          "RowsIndexed" -> {}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}, "RowsIndexed" -> {}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     xAct`xTensor`Bracket[
      $CellContext`L0[$CellContext`a], 
      $CellContext`Lm[$CellContext`a]][$CellContext`a],
     Editable->False], "\[Equal]", 
    InterpretationBox[
     StyleBox[GridBox[{
        {
         SubscriptBox["L", "-"], 
         StyleBox[GridBox[{
            {"a"},
            {" "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
                Offset[0.]}}, "RowsIndexed" -> {}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{
        "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Center}},
          "RowsIndexed" -> {}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}, "RowsIndexed" -> {}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`Lm[$CellContext`a],
     Editable->False]}], ",", 
   RowBox[{
    RowBox[{"-", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          RowBox[{"[", GridBox[{
             {
              SubscriptBox["L", "-"], 
              StyleBox[GridBox[{
                 {"a"},
                 {" "}
                },
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
                    Offset[0.]}}, "RowsIndexed" -> {}}],
               FontSize->Rational[39, 4]]}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
              "Rows" -> {{Center}}, "RowsIndexed" -> {}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}, "RowsIndexed" -> {}}], ",", GridBox[{
             {
              SubscriptBox["L", "+"], 
              StyleBox[GridBox[{
                 {"a"},
                 {" "}
                },
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
                    Offset[0.]}}, "RowsIndexed" -> {}}],
               FontSize->Rational[39, 4]]}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
              "Rows" -> {{Center}}, "RowsIndexed" -> {}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}, "RowsIndexed" -> {}}], "]"}], 
          StyleBox[GridBox[{
             {"a"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
                 Offset[0.]}}, "RowsIndexed" -> {}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Center}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
          "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTensor`Bracket[
       $CellContext`Lm[$CellContext`a], 
       $CellContext`Lp[$CellContext`a]][$CellContext`a],
      Editable->False]}], "\[Equal]", 
    RowBox[{"2", " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          SubscriptBox["L", "0"], 
          StyleBox[GridBox[{
             {"a"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
                 Offset[0.]}}, "RowsIndexed" -> {}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Center}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
          "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`L0[$CellContext`a],
      Editable->False]}]}]}], "}"}]], "Output"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"True", ",", "True", ",", "True"}], "}"}]], "Output"]
}, Open  ]],

Cell["\<\
The above algebra closes. Might as well check that everything commutes with \
the U(1)\
\>", "Text"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Bracket", "[", 
     RowBox[{
      RowBox[{"#", "[", "a", "]"}], ",", 
      RowBox[{"W0", "[", "a", "]"}]}], "]"}], "[", "a", "]"}], "&"}], "/@", 
  RowBox[{"{", 
   RowBox[{"Lp", ",", "L0", ",", "Lm"}], "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"BracketToCovD", "[", 
   RowBox[{
    RowBox[{"%", "/.", "KVFsToComponents"}], ",", "cd"}], "]"}], "//", 
  "Simplify"}]}], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"[", GridBox[{
           {
            SubscriptBox["L", "+"], 
            StyleBox[GridBox[{
               {"a"},
               {" "}
              },
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
                   Offset[0.]}}, "RowsIndexed" -> {}}],
             FontSize->Rational[39, 4]]}
          },
          GridBoxAlignment->{
           "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
            "Rows" -> {{Center}}, "RowsIndexed" -> {}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.034999999999999996`]}, 
              Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}, "RowsIndexed" -> {}}], ",", GridBox[{
           {
            SubscriptBox["W", "0"], 
            StyleBox[GridBox[{
               {"a"},
               {" "}
              },
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
                   Offset[0.]}}, "RowsIndexed" -> {}}],
             FontSize->Rational[39, 4]]}
          },
          
          GridBoxAlignment->{
           "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
            "Rows" -> {{Center}}, "RowsIndexed" -> {}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.034999999999999996`]}, 
              Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}, "RowsIndexed" -> {}}], "]"}], 
        StyleBox[GridBox[{
           {"a"},
           {" "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
               Offset[0.]}}, "RowsIndexed" -> {}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Center}}, 
        "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    xAct`xTensor`Bracket[
     $CellContext`Lp[$CellContext`a], 
     $CellContext`W0[$CellContext`a]][$CellContext`a],
    Editable->False], ",", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"[", GridBox[{
           {
            SubscriptBox["L", "0"], 
            StyleBox[GridBox[{
               {"a"},
               {" "}
              },
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
                   Offset[0.]}}, "RowsIndexed" -> {}}],
             FontSize->Rational[39, 4]]}
          },
          
          GridBoxAlignment->{
           "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
            "Rows" -> {{Center}}, "RowsIndexed" -> {}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.034999999999999996`]}, 
              Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}, "RowsIndexed" -> {}}], ",", GridBox[{
           {
            SubscriptBox["W", "0"], 
            StyleBox[GridBox[{
               {"a"},
               {" "}
              },
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
                   Offset[0.]}}, "RowsIndexed" -> {}}],
             FontSize->Rational[39, 4]]}
          },
          
          GridBoxAlignment->{
           "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
            "Rows" -> {{Center}}, "RowsIndexed" -> {}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.034999999999999996`]}, 
              Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}, "RowsIndexed" -> {}}], "]"}], 
        StyleBox[GridBox[{
           {"a"},
           {" "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
               Offset[0.]}}, "RowsIndexed" -> {}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Center}}, 
        "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    xAct`xTensor`Bracket[
     $CellContext`L0[$CellContext`a], 
     $CellContext`W0[$CellContext`a]][$CellContext`a],
    Editable->False], ",", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"[", GridBox[{
           {
            SubscriptBox["L", "-"], 
            StyleBox[GridBox[{
               {"a"},
               {" "}
              },
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
                   Offset[0.]}}, "RowsIndexed" -> {}}],
             FontSize->Rational[39, 4]]}
          },
          
          GridBoxAlignment->{
           "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
            "Rows" -> {{Center}}, "RowsIndexed" -> {}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.034999999999999996`]}, 
              Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}, "RowsIndexed" -> {}}], ",", GridBox[{
           {
            SubscriptBox["W", "0"], 
            StyleBox[GridBox[{
               {"a"},
               {" "}
              },
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
                   Offset[0.]}}, "RowsIndexed" -> {}}],
             FontSize->Rational[39, 4]]}
          },
          
          GridBoxAlignment->{
           "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
            "Rows" -> {{Center}}, "RowsIndexed" -> {}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.034999999999999996`]}, 
              Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}, "RowsIndexed" -> {}}], "]"}], 
        StyleBox[GridBox[{
           {"a"},
           {" "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
               Offset[0.]}}, "RowsIndexed" -> {}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Center}}, 
        "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    xAct`xTensor`Bracket[
     $CellContext`Lm[$CellContext`a], 
     $CellContext`W0[$CellContext`a]][$CellContext`a],
    Editable->False]}], "}"}]], "Output"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0"}], "}"}]], "Output"]
}, Open  ]],

Cell["\<\
We might as well code up the above component calculations in abstract form. \
Because the two slots of Bracket are automatically sorted into lexicographic \
order, we only need certain configurations of rules\
\>", "Text"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AlgebraBracketRules", "=", 
  RowBox[{"{", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Bracket", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"_Lp", "|", "_L0", "|", "_Lm"}], ")"}], ",", "_W0"}], "]"}], 
      "[", "_", "]"}], "\[Rule]", "0"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"Bracket", "[", 
       RowBox[{
        RowBox[{"L0", "[", "_", "]"}], ",", 
        RowBox[{"Lp", "[", "_", "]"}]}], "]"}], "[", "a_", "]"}], 
     "\[RuleDelayed]", 
     RowBox[{"-", 
      RowBox[{"Lp", "[", "a", "]"}]}]}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"Bracket", "[", 
       RowBox[{
        RowBox[{"L0", "[", "_", "]"}], ",", 
        RowBox[{"Lm", "[", "_", "]"}]}], "]"}], "[", "a_", "]"}], 
     "\[RuleDelayed]", 
     RowBox[{"+", 
      RowBox[{"Lm", "[", "a", "]"}]}]}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"Bracket", "[", 
       RowBox[{
        RowBox[{"Lm", "[", "_", "]"}], ",", 
        RowBox[{"Lp", "[", "_", "]"}]}], "]"}], "[", "a_", "]"}], 
     "\[RuleDelayed]", 
     RowBox[{
      RowBox[{"-", "2"}], 
      RowBox[{"L0", "[", "a", "]"}]}]}]}], "}"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    InterpretationBox[
     StyleBox[GridBox[{
        {
         RowBox[{"[", 
          RowBox[{"_Lp", "|", "_L0", "|", "_Lm"}], ",", "_W0", "]"}], 
         StyleBox[GridBox[{
            {"_"},
            {" "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
                Offset[0.]}}, "RowsIndexed" -> {}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{
        "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Center}},
          "RowsIndexed" -> {}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}, "RowsIndexed" -> {}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     xAct`xTensor`Bracket[
      Alternatives[
       Blank[$CellContext`Lp], 
       Blank[$CellContext`L0], 
       Blank[$CellContext`Lm]], 
      Blank[$CellContext`W0]][
      Blank[]],
     Editable->False], "\[Rule]", "0"}], ",", 
   RowBox[{
    InterpretationBox[
     StyleBox[GridBox[{
        {
         RowBox[{"[", GridBox[{
            {
             SubscriptBox["L", "0"], 
             StyleBox[GridBox[{
                {"_"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
                    Offset[0.]}}, "RowsIndexed" -> {}}],
              FontSize->Rational[39, 4]]}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Center}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}], ",", GridBox[{
            {
             SubscriptBox["L", "+"], 
             StyleBox[GridBox[{
                {"_"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
                    Offset[0.]}}, "RowsIndexed" -> {}}],
              FontSize->Rational[39, 4]]}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Center}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}], "]"}], 
         StyleBox[GridBox[{
            {
             UnderscriptBox["a", "_"]},
            {" "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
                Offset[0.]}}, "RowsIndexed" -> {}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{
        "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Center}},
          "RowsIndexed" -> {}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}, "RowsIndexed" -> {}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     xAct`xTensor`Bracket[
      $CellContext`L0[
       Blank[]], 
      $CellContext`Lp[
       Blank[]]][
      Pattern[$CellContext`a, 
       Blank[]]],
     Editable->False], "\[RuleDelayed]", 
    RowBox[{"-", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          SubscriptBox["L", "+"], 
          StyleBox[GridBox[{
             {"a"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
                 Offset[0.]}}, "RowsIndexed" -> {}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Center}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
          "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Lp[$CellContext`a],
      Editable->False]}]}], ",", 
   RowBox[{
    InterpretationBox[
     StyleBox[GridBox[{
        {
         RowBox[{"[", GridBox[{
            {
             SubscriptBox["L", "0"], 
             StyleBox[GridBox[{
                {"_"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
                    Offset[0.]}}, "RowsIndexed" -> {}}],
              FontSize->Rational[39, 4]]}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Center}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}], ",", GridBox[{
            {
             SubscriptBox["L", "-"], 
             StyleBox[GridBox[{
                {"_"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
                    Offset[0.]}}, "RowsIndexed" -> {}}],
              FontSize->Rational[39, 4]]}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Center}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}], "]"}], 
         StyleBox[GridBox[{
            {
             UnderscriptBox["a", "_"]},
            {" "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
                Offset[0.]}}, "RowsIndexed" -> {}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{
        "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Center}},
          "RowsIndexed" -> {}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}, "RowsIndexed" -> {}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     xAct`xTensor`Bracket[
      $CellContext`L0[
       Blank[]], 
      $CellContext`Lm[
       Blank[]]][
      Pattern[$CellContext`a, 
       Blank[]]],
     Editable->False], "\[RuleDelayed]", 
    RowBox[{"+", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          SubscriptBox["L", "-"], 
          StyleBox[GridBox[{
             {"a"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
                 Offset[0.]}}, "RowsIndexed" -> {}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Center}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
          "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Lm[$CellContext`a],
      Editable->False]}]}], ",", 
   RowBox[{
    InterpretationBox[
     StyleBox[GridBox[{
        {
         RowBox[{"[", GridBox[{
            {
             SubscriptBox["L", "-"], 
             StyleBox[GridBox[{
                {"_"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
                    Offset[0.]}}, "RowsIndexed" -> {}}],
              FontSize->Rational[39, 4]]}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Center}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}], ",", GridBox[{
            {
             SubscriptBox["L", "+"], 
             StyleBox[GridBox[{
                {"_"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
                    Offset[0.]}}, "RowsIndexed" -> {}}],
              FontSize->Rational[39, 4]]}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Center}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}], "]"}], 
         StyleBox[GridBox[{
            {
             UnderscriptBox["a", "_"]},
            {" "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
                Offset[0.]}}, "RowsIndexed" -> {}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{
        "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Center}},
          "RowsIndexed" -> {}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}, "RowsIndexed" -> {}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     xAct`xTensor`Bracket[
      $CellContext`Lm[
       Blank[]], 
      $CellContext`Lp[
       Blank[]]][
      Pattern[$CellContext`a, 
       Blank[]]],
     Editable->False], "\[RuleDelayed]", 
    RowBox[{
     RowBox[{"-", "2"}], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          SubscriptBox["L", "0"], 
          StyleBox[GridBox[{
             {"a"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
                 Offset[0.]}}, "RowsIndexed" -> {}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Center}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
          "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`L0[$CellContext`a],
      Editable->False]}]}]}], "}"}]], "Output"]
}, Open  ]],

Cell["\<\
If desired, the above could be automatically applied instead of manually.\
\>", "Text"]
}, Closed]],

Cell[CellGroupData[{

Cell["2.3 The Casimir operator of the \[GothicS]\[GothicL](2,\
\[DoubleStruckCapitalR])", "Subsubsection"],

Cell["\<\
This normalization is conventional in the NHEK literature (though it differs \
by a factor of 2 from Wybourne Sec. 5.18):\
\>", "Text"],

Cell[BoxData[
 RowBox[{
  RowBox[{"casimir", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"LieD", "[", 
        RowBox[{"L0", "[", "a", "]"}], "]"}], "[", 
       RowBox[{
        RowBox[{
         RowBox[{"LieD", "[", 
          RowBox[{"L0", "[", "a", "]"}], "]"}], "[", "#", "]"}], "-", "#"}], 
       "]"}], "-", 
      RowBox[{
       RowBox[{"LieD", "[", 
        RowBox[{"Lm", "[", "a", "]"}], "]"}], "@", 
       RowBox[{
        RowBox[{"LieD", "[", 
         RowBox[{"Lp", "[", "a", "]"}], "]"}], "[", "#", "]"}]}]}], ")"}], 
    "&"}]}], ";"}]], "Input"],

Cell["The operators to test commuting with", "Text"],

Cell[BoxData[
 RowBox[{
  RowBox[{"testOps", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"LieD", "[", 
      RowBox[{"#", "[", "a", "]"}], "]"}], "&"}], "/@", 
    RowBox[{"{", 
     RowBox[{"Lp", ",", "L0", ",", "Lm"}], "}"}]}]}], ";"}]], "Input"],

Cell["Commutator on a test field", "Text"],

Cell[BoxData[
 RowBox[{
  RowBox[{"commutingQ", "[", 
   RowBox[{"a_", ",", "b_"}], "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"a", "@", 
     RowBox[{"b", "@", 
      RowBox[{"FF", "[", "]"}]}]}], "==", 
    RowBox[{"b", "@", 
     RowBox[{"a", "@", 
      RowBox[{"FF", "[", "]"}]}]}]}], ")"}]}]], "Input"],

Cell["\<\
Do all the tests in coordinate components (takes about 3 seconds)\
\>", "Text"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"commutingQ", "[", 
    RowBox[{"casimir", ",", "#"}], "]"}], "&"}], "/@", 
  "testOps"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "/.", "KVFsToComponents"}], "/.", 
   RowBox[{"FFtoScalarFunc", "[", "global", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"LieDToCovD", "[", 
   RowBox[{"%", ",", "cd"}], "]"}], "//", "Simplify"}]}], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     InterpretationBox[
      StyleBox[
       RowBox[{
        SubscriptBox["\[ScriptCapitalL]", 
         SubscriptBox["L", "0"]], 
        RowBox[{
         SubscriptBox["\[ScriptCapitalL]", 
          SubscriptBox["L", "0"]], 
         RowBox[{
          SubscriptBox["\[ScriptCapitalL]", 
           SubscriptBox["L", "+"]], "F"}]}]}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTensor`LieD[
       $CellContext`L0[$CellContext`a]][
       xAct`xTensor`LieD[
        $CellContext`L0[$CellContext`a]][
        xAct`xTensor`LieD[
         $CellContext`Lp[$CellContext`a]][
         $CellContext`FF[]]]],
      Editable->False], "-", 
     InterpretationBox[
      StyleBox[
       RowBox[{
        SubscriptBox["\[ScriptCapitalL]", 
         SubscriptBox["L", "0"]], 
        RowBox[{
         SubscriptBox["\[ScriptCapitalL]", 
          SubscriptBox["L", "+"]], "F"}]}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTensor`LieD[
       $CellContext`L0[$CellContext`a]][
       xAct`xTensor`LieD[
        $CellContext`Lp[$CellContext`a]][
        $CellContext`FF[]]],
      Editable->False], "-", 
     InterpretationBox[
      StyleBox[
       RowBox[{
        SubscriptBox["\[ScriptCapitalL]", 
         SubscriptBox["L", "-"]], 
        RowBox[{
         SubscriptBox["\[ScriptCapitalL]", 
          SubscriptBox["L", "+"]], 
         RowBox[{
          SubscriptBox["\[ScriptCapitalL]", 
           SubscriptBox["L", "+"]], "F"}]}]}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTensor`LieD[
       $CellContext`Lm[$CellContext`a]][
       xAct`xTensor`LieD[
        $CellContext`Lp[$CellContext`a]][
        xAct`xTensor`LieD[
         $CellContext`Lp[$CellContext`a]][
         $CellContext`FF[]]]],
      Editable->False]}], "\[Equal]", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"(", 
       InterpretationBox[
        StyleBox[
         RowBox[{
          SubscriptBox["\[ScriptCapitalL]", 
           SubscriptBox["L", "+"]], 
          RowBox[{
           SubscriptBox["\[ScriptCapitalL]", 
            SubscriptBox["L", "0"]], "F"}]}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        xAct`xTensor`LieD[
         $CellContext`Lp[$CellContext`a]][
         xAct`xTensor`LieD[
          $CellContext`L0[$CellContext`a]][
          $CellContext`FF[]]],
        Editable->False], ")"}]}], "+", 
     InterpretationBox[
      StyleBox[
       RowBox[{
        SubscriptBox["\[ScriptCapitalL]", 
         SubscriptBox["L", "+"]], 
        RowBox[{
         SubscriptBox["\[ScriptCapitalL]", 
          SubscriptBox["L", "0"]], 
         RowBox[{
          SubscriptBox["\[ScriptCapitalL]", 
           SubscriptBox["L", "0"]], "F"}]}]}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTensor`LieD[
       $CellContext`Lp[$CellContext`a]][
       xAct`xTensor`LieD[
        $CellContext`L0[$CellContext`a]][
        xAct`xTensor`LieD[
         $CellContext`L0[$CellContext`a]][
         $CellContext`FF[]]]],
      Editable->False], "-", 
     InterpretationBox[
      StyleBox[
       RowBox[{
        SubscriptBox["\[ScriptCapitalL]", 
         SubscriptBox["L", "+"]], 
        RowBox[{
         SubscriptBox["\[ScriptCapitalL]", 
          SubscriptBox["L", "-"]], 
         RowBox[{
          SubscriptBox["\[ScriptCapitalL]", 
           SubscriptBox["L", "+"]], "F"}]}]}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTensor`LieD[
       $CellContext`Lp[$CellContext`a]][
       xAct`xTensor`LieD[
        $CellContext`Lm[$CellContext`a]][
        xAct`xTensor`LieD[
         $CellContext`Lp[$CellContext`a]][
         $CellContext`FF[]]]],
      Editable->False]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"(", 
       InterpretationBox[
        StyleBox[
         RowBox[{
          SubscriptBox["\[ScriptCapitalL]", 
           SubscriptBox["L", "0"]], 
          RowBox[{
           SubscriptBox["\[ScriptCapitalL]", 
            SubscriptBox["L", "0"]], "F"}]}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        xAct`xTensor`LieD[
         $CellContext`L0[$CellContext`a]][
         xAct`xTensor`LieD[
          $CellContext`L0[$CellContext`a]][
          $CellContext`FF[]]],
        Editable->False], ")"}]}], "+", 
     InterpretationBox[
      StyleBox[
       RowBox[{
        SubscriptBox["\[ScriptCapitalL]", 
         SubscriptBox["L", "0"]], 
        RowBox[{
         SubscriptBox["\[ScriptCapitalL]", 
          SubscriptBox["L", "0"]], 
         RowBox[{
          SubscriptBox["\[ScriptCapitalL]", 
           SubscriptBox["L", "0"]], "F"}]}]}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTensor`LieD[
       $CellContext`L0[$CellContext`a]][
       xAct`xTensor`LieD[
        $CellContext`L0[$CellContext`a]][
        xAct`xTensor`LieD[
         $CellContext`L0[$CellContext`a]][
         $CellContext`FF[]]]],
      Editable->False], "-", 
     InterpretationBox[
      StyleBox[
       RowBox[{
        SubscriptBox["\[ScriptCapitalL]", 
         SubscriptBox["L", "-"]], 
        RowBox[{
         SubscriptBox["\[ScriptCapitalL]", 
          SubscriptBox["L", "+"]], 
         RowBox[{
          SubscriptBox["\[ScriptCapitalL]", 
           SubscriptBox["L", "0"]], "F"}]}]}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTensor`LieD[
       $CellContext`Lm[$CellContext`a]][
       xAct`xTensor`LieD[
        $CellContext`Lp[$CellContext`a]][
        xAct`xTensor`LieD[
         $CellContext`L0[$CellContext`a]][
         $CellContext`FF[]]]],
      Editable->False]}], "\[Equal]", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"(", 
       InterpretationBox[
        StyleBox[
         RowBox[{
          SubscriptBox["\[ScriptCapitalL]", 
           SubscriptBox["L", "0"]], 
          RowBox[{
           SubscriptBox["\[ScriptCapitalL]", 
            SubscriptBox["L", "0"]], "F"}]}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        xAct`xTensor`LieD[
         $CellContext`L0[$CellContext`a]][
         xAct`xTensor`LieD[
          $CellContext`L0[$CellContext`a]][
          $CellContext`FF[]]],
        Editable->False], ")"}]}], "+", 
     InterpretationBox[
      StyleBox[
       RowBox[{
        SubscriptBox["\[ScriptCapitalL]", 
         SubscriptBox["L", "0"]], 
        RowBox[{
         SubscriptBox["\[ScriptCapitalL]", 
          SubscriptBox["L", "0"]], 
         RowBox[{
          SubscriptBox["\[ScriptCapitalL]", 
           SubscriptBox["L", "0"]], "F"}]}]}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTensor`LieD[
       $CellContext`L0[$CellContext`a]][
       xAct`xTensor`LieD[
        $CellContext`L0[$CellContext`a]][
        xAct`xTensor`LieD[
         $CellContext`L0[$CellContext`a]][
         $CellContext`FF[]]]],
      Editable->False], "-", 
     InterpretationBox[
      StyleBox[
       RowBox[{
        SubscriptBox["\[ScriptCapitalL]", 
         SubscriptBox["L", "0"]], 
        RowBox[{
         SubscriptBox["\[ScriptCapitalL]", 
          SubscriptBox["L", "-"]], 
         RowBox[{
          SubscriptBox["\[ScriptCapitalL]", 
           SubscriptBox["L", "+"]], "F"}]}]}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTensor`LieD[
       $CellContext`L0[$CellContext`a]][
       xAct`xTensor`LieD[
        $CellContext`Lm[$CellContext`a]][
        xAct`xTensor`LieD[
         $CellContext`Lp[$CellContext`a]][
         $CellContext`FF[]]]],
      Editable->False]}]}], ",", 
   RowBox[{
    RowBox[{
     InterpretationBox[
      StyleBox[
       RowBox[{
        SubscriptBox["\[ScriptCapitalL]", 
         SubscriptBox["L", "0"]], 
        RowBox[{
         SubscriptBox["\[ScriptCapitalL]", 
          SubscriptBox["L", "0"]], 
         RowBox[{
          SubscriptBox["\[ScriptCapitalL]", 
           SubscriptBox["L", "-"]], "F"}]}]}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTensor`LieD[
       $CellContext`L0[$CellContext`a]][
       xAct`xTensor`LieD[
        $CellContext`L0[$CellContext`a]][
        xAct`xTensor`LieD[
         $CellContext`Lm[$CellContext`a]][
         $CellContext`FF[]]]],
      Editable->False], "-", 
     InterpretationBox[
      StyleBox[
       RowBox[{
        SubscriptBox["\[ScriptCapitalL]", 
         SubscriptBox["L", "0"]], 
        RowBox[{
         SubscriptBox["\[ScriptCapitalL]", 
          SubscriptBox["L", "-"]], "F"}]}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTensor`LieD[
       $CellContext`L0[$CellContext`a]][
       xAct`xTensor`LieD[
        $CellContext`Lm[$CellContext`a]][
        $CellContext`FF[]]],
      Editable->False], "-", 
     InterpretationBox[
      StyleBox[
       RowBox[{
        SubscriptBox["\[ScriptCapitalL]", 
         SubscriptBox["L", "-"]], 
        RowBox[{
         SubscriptBox["\[ScriptCapitalL]", 
          SubscriptBox["L", "+"]], 
         RowBox[{
          SubscriptBox["\[ScriptCapitalL]", 
           SubscriptBox["L", "-"]], "F"}]}]}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTensor`LieD[
       $CellContext`Lm[$CellContext`a]][
       xAct`xTensor`LieD[
        $CellContext`Lp[$CellContext`a]][
        xAct`xTensor`LieD[
         $CellContext`Lm[$CellContext`a]][
         $CellContext`FF[]]]],
      Editable->False]}], "\[Equal]", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"(", 
       InterpretationBox[
        StyleBox[
         RowBox[{
          SubscriptBox["\[ScriptCapitalL]", 
           SubscriptBox["L", "-"]], 
          RowBox[{
           SubscriptBox["\[ScriptCapitalL]", 
            SubscriptBox["L", "0"]], "F"}]}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        xAct`xTensor`LieD[
         $CellContext`Lm[$CellContext`a]][
         xAct`xTensor`LieD[
          $CellContext`L0[$CellContext`a]][
          $CellContext`FF[]]],
        Editable->False], ")"}]}], "+", 
     InterpretationBox[
      StyleBox[
       RowBox[{
        SubscriptBox["\[ScriptCapitalL]", 
         SubscriptBox["L", "-"]], 
        RowBox[{
         SubscriptBox["\[ScriptCapitalL]", 
          SubscriptBox["L", "0"]], 
         RowBox[{
          SubscriptBox["\[ScriptCapitalL]", 
           SubscriptBox["L", "0"]], "F"}]}]}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTensor`LieD[
       $CellContext`Lm[$CellContext`a]][
       xAct`xTensor`LieD[
        $CellContext`L0[$CellContext`a]][
        xAct`xTensor`LieD[
         $CellContext`L0[$CellContext`a]][
         $CellContext`FF[]]]],
      Editable->False], "-", 
     InterpretationBox[
      StyleBox[
       RowBox[{
        SubscriptBox["\[ScriptCapitalL]", 
         SubscriptBox["L", "-"]], 
        RowBox[{
         SubscriptBox["\[ScriptCapitalL]", 
          SubscriptBox["L", "-"]], 
         RowBox[{
          SubscriptBox["\[ScriptCapitalL]", 
           SubscriptBox["L", "+"]], "F"}]}]}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTensor`LieD[
       $CellContext`Lm[$CellContext`a]][
       xAct`xTensor`LieD[
        $CellContext`Lm[$CellContext`a]][
        xAct`xTensor`LieD[
         $CellContext`Lp[$CellContext`a]][
         $CellContext`FF[]]]],
      Editable->False]}]}]}], "}"}]], "Output"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"True", ",", "True", ",", "True"}], "}"}]], "Output"]
}, Open  ]],

Cell["\<\
Now show the exact same thing using our abstract rule (AlgebraBracketRules) \
and a tiny bit of machinery from xTerior called SortDerivations. The only \
annoying thing is that xTerior uses the name CartanD instead of LieD. \
SortDerivations tries to put multiple derivations (exterior derivatives, lie \
derivatives, and interior derivatives a.k.a. contraction) into a canonical \
order, at the expense of lower-order terms containing brackets. This approach \
may have to make multiple passes, because we\[CloseCurlyQuote]re applying \
AlgebraBracketRules manually.
Notice that it takes a fraction of the time that the coordinate component \
calculations take.\
\>", "Text"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"commutingQ", "[", 
     RowBox[{"casimir", ",", "#"}], "]"}], "&"}], "/@", "testOps"}], "/.", 
  RowBox[{"LieD", "\[Rule]", "CartanD"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"%", "/.", 
      RowBox[{"LieD", "\[Rule]", "CartanD"}]}], "//", "SortDerivations"}], 
    ")"}], "//.", "AlgebraBracketRules"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"%", "//", "Simplify"}], "//", "SortDerivations"}], ")"}], "//.", 
  "AlgebraBracketRules"}]}], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     InterpretationBox[
      StyleBox[
       RowBox[{
        SubscriptBox["L", 
         TagBox[
          InterpretationBox[
           StyleBox[GridBox[{
              {
               SubscriptBox["L", "0"], 
               StyleBox[GridBox[{
                  {"a"},
                  {" "}
                 },
                 GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
                    Offset[0.]}}, "RowsIndexed" -> {}}],
                FontSize->Rational[39, 4]]}
             },
             
             GridBoxAlignment->{
              "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
               "Rows" -> {{Center}}, "RowsIndexed" -> {}},
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.27999999999999997`], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
               "Rows" -> {
                 Offset[0.2], {
                  Offset[0.4]}, 
                 Offset[0.2]}, "RowsIndexed" -> {}}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`L0[$CellContext`a],
           Editable->False],
          Short]], "[", 
        InterpretationBox[
         StyleBox[
          RowBox[{
           SubscriptBox["L", 
            TagBox[
             InterpretationBox[
              StyleBox[GridBox[{
                 {
                  SubscriptBox["L", "0"], 
                  StyleBox[GridBox[{
                    {"a"},
                    {" "}
                    },
                    GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
                    Offset[0.]}}, "RowsIndexed" -> {}}],
                   FontSize->Rational[39, 4]]}
                },
                
                GridBoxAlignment->{
                 "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
                  "Rows" -> {{Center}}, "RowsIndexed" -> {}},
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
                  "Rows" -> {
                    Offset[0.2], {
                    Offset[0.4]}, 
                    Offset[0.2]}, "RowsIndexed" -> {}}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`L0[$CellContext`a],
              Editable->False],
             Short]], "[", 
           InterpretationBox[
            StyleBox[
             RowBox[{
              SubscriptBox["L", 
               TagBox[
                InterpretationBox[
                 StyleBox[GridBox[{
                    {
                    SubscriptBox["L", "+"], 
                    StyleBox[GridBox[{
                    {"a"},
                    {" "}
                    },
                    GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
                    Offset[0.]}}, "RowsIndexed" -> {}}],
                    FontSize->Rational[39, 4]]}
                   },
                   
                   GridBoxAlignment->{
                    "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
                    "Rows" -> {{Center}}, "RowsIndexed" -> {}},
                   GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
                    "Rows" -> {
                    Offset[0.2], {
                    Offset[0.4]}, 
                    Offset[0.2]}, "RowsIndexed" -> {}}],
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`Lp[$CellContext`a],
                 Editable->False],
                Short]], "[", 
              InterpretationBox[
               StyleBox["F",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`FF[],
               Editable->False], "]"}],
             ShowAutoStyles->False,
             AutoSpacing->False],
            xAct`xTerior`CartanD[
             $CellContext`Lp[$CellContext`a]][
             $CellContext`FF[]],
            Editable->False], "]"}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         xAct`xTerior`CartanD[
          $CellContext`L0[$CellContext`a]][
          xAct`xTerior`CartanD[
           $CellContext`Lp[$CellContext`a]][
           $CellContext`FF[]]],
         Editable->False], "]"}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`CartanD[
       $CellContext`L0[$CellContext`a]][
       xAct`xTerior`CartanD[
        $CellContext`L0[$CellContext`a]][
        xAct`xTerior`CartanD[
         $CellContext`Lp[$CellContext`a]][
         $CellContext`FF[]]]],
      Editable->False], "-", 
     InterpretationBox[
      StyleBox[
       RowBox[{
        SubscriptBox["L", 
         TagBox[
          InterpretationBox[
           StyleBox[GridBox[{
              {
               SubscriptBox["L", "0"], 
               StyleBox[GridBox[{
                  {"a"},
                  {" "}
                 },
                 GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
                    Offset[0.]}}, "RowsIndexed" -> {}}],
                FontSize->Rational[39, 4]]}
             },
             
             GridBoxAlignment->{
              "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
               "Rows" -> {{Center}}, "RowsIndexed" -> {}},
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.27999999999999997`], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
               "Rows" -> {
                 Offset[0.2], {
                  Offset[0.4]}, 
                 Offset[0.2]}, "RowsIndexed" -> {}}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`L0[$CellContext`a],
           Editable->False],
          Short]], "[", 
        InterpretationBox[
         StyleBox[
          RowBox[{
           SubscriptBox["L", 
            TagBox[
             InterpretationBox[
              StyleBox[GridBox[{
                 {
                  SubscriptBox["L", "+"], 
                  StyleBox[GridBox[{
                    {"a"},
                    {" "}
                    },
                    GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
                    Offset[0.]}}, "RowsIndexed" -> {}}],
                   FontSize->Rational[39, 4]]}
                },
                
                GridBoxAlignment->{
                 "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
                  "Rows" -> {{Center}}, "RowsIndexed" -> {}},
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
                  "Rows" -> {
                    Offset[0.2], {
                    Offset[0.4]}, 
                    Offset[0.2]}, "RowsIndexed" -> {}}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Lp[$CellContext`a],
              Editable->False],
             Short]], "[", 
           InterpretationBox[
            StyleBox["F",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`FF[],
            Editable->False], "]"}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         xAct`xTerior`CartanD[
          $CellContext`Lp[$CellContext`a]][
          $CellContext`FF[]],
         Editable->False], "]"}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`CartanD[
       $CellContext`L0[$CellContext`a]][
       xAct`xTerior`CartanD[
        $CellContext`Lp[$CellContext`a]][
        $CellContext`FF[]]],
      Editable->False], "-", 
     InterpretationBox[
      StyleBox[
       RowBox[{
        SubscriptBox["L", 
         TagBox[
          InterpretationBox[
           StyleBox[GridBox[{
              {
               SubscriptBox["L", "-"], 
               StyleBox[GridBox[{
                  {"a"},
                  {" "}
                 },
                 GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
                    Offset[0.]}}, "RowsIndexed" -> {}}],
                FontSize->Rational[39, 4]]}
             },
             
             GridBoxAlignment->{
              "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
               "Rows" -> {{Center}}, "RowsIndexed" -> {}},
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.27999999999999997`], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
               "Rows" -> {
                 Offset[0.2], {
                  Offset[0.4]}, 
                 Offset[0.2]}, "RowsIndexed" -> {}}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`Lm[$CellContext`a],
           Editable->False],
          Short]], "[", 
        InterpretationBox[
         StyleBox[
          RowBox[{
           SubscriptBox["L", 
            TagBox[
             InterpretationBox[
              StyleBox[GridBox[{
                 {
                  SubscriptBox["L", "+"], 
                  StyleBox[GridBox[{
                    {"a"},
                    {" "}
                    },
                    GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
                    Offset[0.]}}, "RowsIndexed" -> {}}],
                   FontSize->Rational[39, 4]]}
                },
                
                GridBoxAlignment->{
                 "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
                  "Rows" -> {{Center}}, "RowsIndexed" -> {}},
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
                  "Rows" -> {
                    Offset[0.2], {
                    Offset[0.4]}, 
                    Offset[0.2]}, "RowsIndexed" -> {}}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Lp[$CellContext`a],
              Editable->False],
             Short]], "[", 
           InterpretationBox[
            StyleBox[
             RowBox[{
              SubscriptBox["L", 
               TagBox[
                InterpretationBox[
                 StyleBox[GridBox[{
                    {
                    SubscriptBox["L", "+"], 
                    StyleBox[GridBox[{
                    {"a"},
                    {" "}
                    },
                    GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
                    Offset[0.]}}, "RowsIndexed" -> {}}],
                    FontSize->Rational[39, 4]]}
                   },
                   
                   GridBoxAlignment->{
                    "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
                    "Rows" -> {{Center}}, "RowsIndexed" -> {}},
                   GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
                    "Rows" -> {
                    Offset[0.2], {
                    Offset[0.4]}, 
                    Offset[0.2]}, "RowsIndexed" -> {}}],
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`Lp[$CellContext`a],
                 Editable->False],
                Short]], "[", 
              InterpretationBox[
               StyleBox["F",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`FF[],
               Editable->False], "]"}],
             ShowAutoStyles->False,
             AutoSpacing->False],
            xAct`xTerior`CartanD[
             $CellContext`Lp[$CellContext`a]][
             $CellContext`FF[]],
            Editable->False], "]"}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         xAct`xTerior`CartanD[
          $CellContext`Lp[$CellContext`a]][
          xAct`xTerior`CartanD[
           $CellContext`Lp[$CellContext`a]][
           $CellContext`FF[]]],
         Editable->False], "]"}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`CartanD[
       $CellContext`Lm[$CellContext`a]][
       xAct`xTerior`CartanD[
        $CellContext`Lp[$CellContext`a]][
        xAct`xTerior`CartanD[
         $CellContext`Lp[$CellContext`a]][
         $CellContext`FF[]]]],
      Editable->False]}], "\[Equal]", 
    RowBox[{
     RowBox[{"-", 
      InterpretationBox[
       StyleBox[
        RowBox[{
         SubscriptBox["L", 
          TagBox[
           InterpretationBox[
            StyleBox[GridBox[{
               {
                SubscriptBox["L", "+"], 
                StyleBox[GridBox[{
                   {"a"},
                   {" "}
                  },
                  GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
                    Offset[0.]}}, "RowsIndexed" -> {}}],
                 FontSize->Rational[39, 4]]}
              },
              
              GridBoxAlignment->{
               "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
                "Rows" -> {{Center}}, "RowsIndexed" -> {}},
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.27999999999999997`], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
                "Rows" -> {
                  Offset[0.2], {
                   Offset[0.4]}, 
                  Offset[0.2]}, "RowsIndexed" -> {}}],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`Lp[$CellContext`a],
            Editable->False],
           Short]], "[", 
         InterpretationBox[
          StyleBox[
           RowBox[{
            SubscriptBox["L", 
             TagBox[
              InterpretationBox[
               StyleBox[GridBox[{
                  {
                   SubscriptBox["L", "0"], 
                   StyleBox[GridBox[{
                    {"a"},
                    {" "}
                    },
                    GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
                    Offset[0.]}}, "RowsIndexed" -> {}}],
                    FontSize->Rational[39, 4]]}
                 },
                 
                 GridBoxAlignment->{
                  "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
                   "Rows" -> {{Center}}, "RowsIndexed" -> {}},
                 GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
                   "Rows" -> {
                    Offset[0.2], {
                    Offset[0.4]}, 
                    Offset[0.2]}, "RowsIndexed" -> {}}],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`L0[$CellContext`a],
               Editable->False],
              Short]], "[", 
            InterpretationBox[
             StyleBox["F",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`FF[],
             Editable->False], "]"}],
           ShowAutoStyles->False,
           AutoSpacing->False],
          xAct`xTerior`CartanD[
           $CellContext`L0[$CellContext`a]][
           $CellContext`FF[]],
          Editable->False], "]"}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       xAct`xTerior`CartanD[
        $CellContext`Lp[$CellContext`a]][
        xAct`xTerior`CartanD[
         $CellContext`L0[$CellContext`a]][
         $CellContext`FF[]]],
       Editable->False]}], "+", 
     InterpretationBox[
      StyleBox[
       RowBox[{
        SubscriptBox["L", 
         TagBox[
          InterpretationBox[
           StyleBox[GridBox[{
              {
               SubscriptBox["L", "+"], 
               StyleBox[GridBox[{
                  {"a"},
                  {" "}
                 },
                 GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
                    Offset[0.]}}, "RowsIndexed" -> {}}],
                FontSize->Rational[39, 4]]}
             },
             
             GridBoxAlignment->{
              "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
               "Rows" -> {{Center}}, "RowsIndexed" -> {}},
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.27999999999999997`], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
               "Rows" -> {
                 Offset[0.2], {
                  Offset[0.4]}, 
                 Offset[0.2]}, "RowsIndexed" -> {}}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`Lp[$CellContext`a],
           Editable->False],
          Short]], "[", 
        InterpretationBox[
         StyleBox[
          RowBox[{
           SubscriptBox["L", 
            TagBox[
             InterpretationBox[
              StyleBox[GridBox[{
                 {
                  SubscriptBox["L", "0"], 
                  StyleBox[GridBox[{
                    {"a"},
                    {" "}
                    },
                    GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
                    Offset[0.]}}, "RowsIndexed" -> {}}],
                   FontSize->Rational[39, 4]]}
                },
                
                GridBoxAlignment->{
                 "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
                  "Rows" -> {{Center}}, "RowsIndexed" -> {}},
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
                  "Rows" -> {
                    Offset[0.2], {
                    Offset[0.4]}, 
                    Offset[0.2]}, "RowsIndexed" -> {}}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`L0[$CellContext`a],
              Editable->False],
             Short]], "[", 
           InterpretationBox[
            StyleBox[
             RowBox[{
              SubscriptBox["L", 
               TagBox[
                InterpretationBox[
                 StyleBox[GridBox[{
                    {
                    SubscriptBox["L", "0"], 
                    StyleBox[GridBox[{
                    {"a"},
                    {" "}
                    },
                    GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
                    Offset[0.]}}, "RowsIndexed" -> {}}],
                    FontSize->Rational[39, 4]]}
                   },
                   
                   GridBoxAlignment->{
                    "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
                    "Rows" -> {{Center}}, "RowsIndexed" -> {}},
                   GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
                    "Rows" -> {
                    Offset[0.2], {
                    Offset[0.4]}, 
                    Offset[0.2]}, "RowsIndexed" -> {}}],
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`L0[$CellContext`a],
                 Editable->False],
                Short]], "[", 
              InterpretationBox[
               StyleBox["F",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`FF[],
               Editable->False], "]"}],
             ShowAutoStyles->False,
             AutoSpacing->False],
            xAct`xTerior`CartanD[
             $CellContext`L0[$CellContext`a]][
             $CellContext`FF[]],
            Editable->False], "]"}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         xAct`xTerior`CartanD[
          $CellContext`L0[$CellContext`a]][
          xAct`xTerior`CartanD[
           $CellContext`L0[$CellContext`a]][
           $CellContext`FF[]]],
         Editable->False], "]"}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`CartanD[
       $CellContext`Lp[$CellContext`a]][
       xAct`xTerior`CartanD[
        $CellContext`L0[$CellContext`a]][
        xAct`xTerior`CartanD[
         $CellContext`L0[$CellContext`a]][
         $CellContext`FF[]]]],
      Editable->False], "-", 
     InterpretationBox[
      StyleBox[
       RowBox[{
        SubscriptBox["L", 
         TagBox[
          InterpretationBox[
           StyleBox[GridBox[{
              {
               SubscriptBox["L", "+"], 
               StyleBox[GridBox[{
                  {"a"},
                  {" "}
                 },
                 GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
                    Offset[0.]}}, "RowsIndexed" -> {}}],
                FontSize->Rational[39, 4]]}
             },
             
             GridBoxAlignment->{
              "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
               "Rows" -> {{Center}}, "RowsIndexed" -> {}},
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.27999999999999997`], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
               "Rows" -> {
                 Offset[0.2], {
                  Offset[0.4]}, 
                 Offset[0.2]}, "RowsIndexed" -> {}}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`Lp[$CellContext`a],
           Editable->False],
          Short]], "[", 
        InterpretationBox[
         StyleBox[
          RowBox[{
           SubscriptBox["L", 
            TagBox[
             InterpretationBox[
              StyleBox[GridBox[{
                 {
                  SubscriptBox["L", "-"], 
                  StyleBox[GridBox[{
                    {"a"},
                    {" "}
                    },
                    GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
                    Offset[0.]}}, "RowsIndexed" -> {}}],
                   FontSize->Rational[39, 4]]}
                },
                
                GridBoxAlignment->{
                 "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
                  "Rows" -> {{Center}}, "RowsIndexed" -> {}},
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
                  "Rows" -> {
                    Offset[0.2], {
                    Offset[0.4]}, 
                    Offset[0.2]}, "RowsIndexed" -> {}}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Lm[$CellContext`a],
              Editable->False],
             Short]], "[", 
           InterpretationBox[
            StyleBox[
             RowBox[{
              SubscriptBox["L", 
               TagBox[
                InterpretationBox[
                 StyleBox[GridBox[{
                    {
                    SubscriptBox["L", "+"], 
                    StyleBox[GridBox[{
                    {"a"},
                    {" "}
                    },
                    GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
                    Offset[0.]}}, "RowsIndexed" -> {}}],
                    FontSize->Rational[39, 4]]}
                   },
                   
                   GridBoxAlignment->{
                    "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
                    "Rows" -> {{Center}}, "RowsIndexed" -> {}},
                   GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
                    "Rows" -> {
                    Offset[0.2], {
                    Offset[0.4]}, 
                    Offset[0.2]}, "RowsIndexed" -> {}}],
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`Lp[$CellContext`a],
                 Editable->False],
                Short]], "[", 
              InterpretationBox[
               StyleBox["F",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`FF[],
               Editable->False], "]"}],
             ShowAutoStyles->False,
             AutoSpacing->False],
            xAct`xTerior`CartanD[
             $CellContext`Lp[$CellContext`a]][
             $CellContext`FF[]],
            Editable->False], "]"}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         xAct`xTerior`CartanD[
          $CellContext`Lm[$CellContext`a]][
          xAct`xTerior`CartanD[
           $CellContext`Lp[$CellContext`a]][
           $CellContext`FF[]]],
         Editable->False], "]"}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`CartanD[
       $CellContext`Lp[$CellContext`a]][
       xAct`xTerior`CartanD[
        $CellContext`Lm[$CellContext`a]][
        xAct`xTerior`CartanD[
         $CellContext`Lp[$CellContext`a]][
         $CellContext`FF[]]]],
      Editable->False]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      InterpretationBox[
       StyleBox[
        RowBox[{
         SubscriptBox["L", 
          TagBox[
           InterpretationBox[
            StyleBox[GridBox[{
               {
                SubscriptBox["L", "0"], 
                StyleBox[GridBox[{
                   {"a"},
                   {" "}
                  },
                  GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
                    Offset[0.]}}, "RowsIndexed" -> {}}],
                 FontSize->Rational[39, 4]]}
              },
              
              GridBoxAlignment->{
               "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
                "Rows" -> {{Center}}, "RowsIndexed" -> {}},
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.27999999999999997`], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
                "Rows" -> {
                  Offset[0.2], {
                   Offset[0.4]}, 
                  Offset[0.2]}, "RowsIndexed" -> {}}],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`L0[$CellContext`a],
            Editable->False],
           Short]], "[", 
         InterpretationBox[
          StyleBox[
           RowBox[{
            SubscriptBox["L", 
             TagBox[
              InterpretationBox[
               StyleBox[GridBox[{
                  {
                   SubscriptBox["L", "0"], 
                   StyleBox[GridBox[{
                    {"a"},
                    {" "}
                    },
                    GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
                    Offset[0.]}}, "RowsIndexed" -> {}}],
                    FontSize->Rational[39, 4]]}
                 },
                 
                 GridBoxAlignment->{
                  "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
                   "Rows" -> {{Center}}, "RowsIndexed" -> {}},
                 GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
                   "Rows" -> {
                    Offset[0.2], {
                    Offset[0.4]}, 
                    Offset[0.2]}, "RowsIndexed" -> {}}],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`L0[$CellContext`a],
               Editable->False],
              Short]], "[", 
            InterpretationBox[
             StyleBox["F",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`FF[],
             Editable->False], "]"}],
           ShowAutoStyles->False,
           AutoSpacing->False],
          xAct`xTerior`CartanD[
           $CellContext`L0[$CellContext`a]][
           $CellContext`FF[]],
          Editable->False], "]"}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       xAct`xTerior`CartanD[
        $CellContext`L0[$CellContext`a]][
        xAct`xTerior`CartanD[
         $CellContext`L0[$CellContext`a]][
         $CellContext`FF[]]],
       Editable->False]}], "+", 
     InterpretationBox[
      StyleBox[
       RowBox[{
        SubscriptBox["L", 
         TagBox[
          InterpretationBox[
           StyleBox[GridBox[{
              {
               SubscriptBox["L", "0"], 
               StyleBox[GridBox[{
                  {"a"},
                  {" "}
                 },
                 GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
                    Offset[0.]}}, "RowsIndexed" -> {}}],
                FontSize->Rational[39, 4]]}
             },
             
             GridBoxAlignment->{
              "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
               "Rows" -> {{Center}}, "RowsIndexed" -> {}},
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.27999999999999997`], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
               "Rows" -> {
                 Offset[0.2], {
                  Offset[0.4]}, 
                 Offset[0.2]}, "RowsIndexed" -> {}}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`L0[$CellContext`a],
           Editable->False],
          Short]], "[", 
        InterpretationBox[
         StyleBox[
          RowBox[{
           SubscriptBox["L", 
            TagBox[
             InterpretationBox[
              StyleBox[GridBox[{
                 {
                  SubscriptBox["L", "0"], 
                  StyleBox[GridBox[{
                    {"a"},
                    {" "}
                    },
                    GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
                    Offset[0.]}}, "RowsIndexed" -> {}}],
                   FontSize->Rational[39, 4]]}
                },
                
                GridBoxAlignment->{
                 "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
                  "Rows" -> {{Center}}, "RowsIndexed" -> {}},
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
                  "Rows" -> {
                    Offset[0.2], {
                    Offset[0.4]}, 
                    Offset[0.2]}, "RowsIndexed" -> {}}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`L0[$CellContext`a],
              Editable->False],
             Short]], "[", 
           InterpretationBox[
            StyleBox[
             RowBox[{
              SubscriptBox["L", 
               TagBox[
                InterpretationBox[
                 StyleBox[GridBox[{
                    {
                    SubscriptBox["L", "0"], 
                    StyleBox[GridBox[{
                    {"a"},
                    {" "}
                    },
                    GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
                    Offset[0.]}}, "RowsIndexed" -> {}}],
                    FontSize->Rational[39, 4]]}
                   },
                   
                   GridBoxAlignment->{
                    "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
                    "Rows" -> {{Center}}, "RowsIndexed" -> {}},
                   GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
                    "Rows" -> {
                    Offset[0.2], {
                    Offset[0.4]}, 
                    Offset[0.2]}, "RowsIndexed" -> {}}],
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`L0[$CellContext`a],
                 Editable->False],
                Short]], "[", 
              InterpretationBox[
               StyleBox["F",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`FF[],
               Editable->False], "]"}],
             ShowAutoStyles->False,
             AutoSpacing->False],
            xAct`xTerior`CartanD[
             $CellContext`L0[$CellContext`a]][
             $CellContext`FF[]],
            Editable->False], "]"}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         xAct`xTerior`CartanD[
          $CellContext`L0[$CellContext`a]][
          xAct`xTerior`CartanD[
           $CellContext`L0[$CellContext`a]][
           $CellContext`FF[]]],
         Editable->False], "]"}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`CartanD[
       $CellContext`L0[$CellContext`a]][
       xAct`xTerior`CartanD[
        $CellContext`L0[$CellContext`a]][
        xAct`xTerior`CartanD[
         $CellContext`L0[$CellContext`a]][
         $CellContext`FF[]]]],
      Editable->False], "-", 
     InterpretationBox[
      StyleBox[
       RowBox[{
        SubscriptBox["L", 
         TagBox[
          InterpretationBox[
           StyleBox[GridBox[{
              {
               SubscriptBox["L", "-"], 
               StyleBox[GridBox[{
                  {"a"},
                  {" "}
                 },
                 GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
                    Offset[0.]}}, "RowsIndexed" -> {}}],
                FontSize->Rational[39, 4]]}
             },
             
             GridBoxAlignment->{
              "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
               "Rows" -> {{Center}}, "RowsIndexed" -> {}},
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.27999999999999997`], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
               "Rows" -> {
                 Offset[0.2], {
                  Offset[0.4]}, 
                 Offset[0.2]}, "RowsIndexed" -> {}}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`Lm[$CellContext`a],
           Editable->False],
          Short]], "[", 
        InterpretationBox[
         StyleBox[
          RowBox[{
           SubscriptBox["L", 
            TagBox[
             InterpretationBox[
              StyleBox[GridBox[{
                 {
                  SubscriptBox["L", "+"], 
                  StyleBox[GridBox[{
                    {"a"},
                    {" "}
                    },
                    GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
                    Offset[0.]}}, "RowsIndexed" -> {}}],
                   FontSize->Rational[39, 4]]}
                },
                
                GridBoxAlignment->{
                 "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
                  "Rows" -> {{Center}}, "RowsIndexed" -> {}},
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
                  "Rows" -> {
                    Offset[0.2], {
                    Offset[0.4]}, 
                    Offset[0.2]}, "RowsIndexed" -> {}}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Lp[$CellContext`a],
              Editable->False],
             Short]], "[", 
           InterpretationBox[
            StyleBox[
             RowBox[{
              SubscriptBox["L", 
               TagBox[
                InterpretationBox[
                 StyleBox[GridBox[{
                    {
                    SubscriptBox["L", "0"], 
                    StyleBox[GridBox[{
                    {"a"},
                    {" "}
                    },
                    GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
                    Offset[0.]}}, "RowsIndexed" -> {}}],
                    FontSize->Rational[39, 4]]}
                   },
                   
                   GridBoxAlignment->{
                    "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
                    "Rows" -> {{Center}}, "RowsIndexed" -> {}},
                   GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
                    "Rows" -> {
                    Offset[0.2], {
                    Offset[0.4]}, 
                    Offset[0.2]}, "RowsIndexed" -> {}}],
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`L0[$CellContext`a],
                 Editable->False],
                Short]], "[", 
              InterpretationBox[
               StyleBox["F",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`FF[],
               Editable->False], "]"}],
             ShowAutoStyles->False,
             AutoSpacing->False],
            xAct`xTerior`CartanD[
             $CellContext`L0[$CellContext`a]][
             $CellContext`FF[]],
            Editable->False], "]"}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         xAct`xTerior`CartanD[
          $CellContext`Lp[$CellContext`a]][
          xAct`xTerior`CartanD[
           $CellContext`L0[$CellContext`a]][
           $CellContext`FF[]]],
         Editable->False], "]"}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`CartanD[
       $CellContext`Lm[$CellContext`a]][
       xAct`xTerior`CartanD[
        $CellContext`Lp[$CellContext`a]][
        xAct`xTerior`CartanD[
         $CellContext`L0[$CellContext`a]][
         $CellContext`FF[]]]],
      Editable->False]}], "\[Equal]", 
    RowBox[{
     RowBox[{"-", 
      InterpretationBox[
       StyleBox[
        RowBox[{
         SubscriptBox["L", 
          TagBox[
           InterpretationBox[
            StyleBox[GridBox[{
               {
                SubscriptBox["L", "0"], 
                StyleBox[GridBox[{
                   {"a"},
                   {" "}
                  },
                  GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
                    Offset[0.]}}, "RowsIndexed" -> {}}],
                 FontSize->Rational[39, 4]]}
              },
              
              GridBoxAlignment->{
               "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
                "Rows" -> {{Center}}, "RowsIndexed" -> {}},
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.27999999999999997`], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
                "Rows" -> {
                  Offset[0.2], {
                   Offset[0.4]}, 
                  Offset[0.2]}, "RowsIndexed" -> {}}],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`L0[$CellContext`a],
            Editable->False],
           Short]], "[", 
         InterpretationBox[
          StyleBox[
           RowBox[{
            SubscriptBox["L", 
             TagBox[
              InterpretationBox[
               StyleBox[GridBox[{
                  {
                   SubscriptBox["L", "0"], 
                   StyleBox[GridBox[{
                    {"a"},
                    {" "}
                    },
                    GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
                    Offset[0.]}}, "RowsIndexed" -> {}}],
                    FontSize->Rational[39, 4]]}
                 },
                 
                 GridBoxAlignment->{
                  "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
                   "Rows" -> {{Center}}, "RowsIndexed" -> {}},
                 GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
                   "Rows" -> {
                    Offset[0.2], {
                    Offset[0.4]}, 
                    Offset[0.2]}, "RowsIndexed" -> {}}],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`L0[$CellContext`a],
               Editable->False],
              Short]], "[", 
            InterpretationBox[
             StyleBox["F",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`FF[],
             Editable->False], "]"}],
           ShowAutoStyles->False,
           AutoSpacing->False],
          xAct`xTerior`CartanD[
           $CellContext`L0[$CellContext`a]][
           $CellContext`FF[]],
          Editable->False], "]"}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       xAct`xTerior`CartanD[
        $CellContext`L0[$CellContext`a]][
        xAct`xTerior`CartanD[
         $CellContext`L0[$CellContext`a]][
         $CellContext`FF[]]],
       Editable->False]}], "+", 
     InterpretationBox[
      StyleBox[
       RowBox[{
        SubscriptBox["L", 
         TagBox[
          InterpretationBox[
           StyleBox[GridBox[{
              {
               SubscriptBox["L", "0"], 
               StyleBox[GridBox[{
                  {"a"},
                  {" "}
                 },
                 GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
                    Offset[0.]}}, "RowsIndexed" -> {}}],
                FontSize->Rational[39, 4]]}
             },
             
             GridBoxAlignment->{
              "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
               "Rows" -> {{Center}}, "RowsIndexed" -> {}},
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.27999999999999997`], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
               "Rows" -> {
                 Offset[0.2], {
                  Offset[0.4]}, 
                 Offset[0.2]}, "RowsIndexed" -> {}}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`L0[$CellContext`a],
           Editable->False],
          Short]], "[", 
        InterpretationBox[
         StyleBox[
          RowBox[{
           SubscriptBox["L", 
            TagBox[
             InterpretationBox[
              StyleBox[GridBox[{
                 {
                  SubscriptBox["L", "0"], 
                  StyleBox[GridBox[{
                    {"a"},
                    {" "}
                    },
                    GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
                    Offset[0.]}}, "RowsIndexed" -> {}}],
                   FontSize->Rational[39, 4]]}
                },
                
                GridBoxAlignment->{
                 "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
                  "Rows" -> {{Center}}, "RowsIndexed" -> {}},
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
                  "Rows" -> {
                    Offset[0.2], {
                    Offset[0.4]}, 
                    Offset[0.2]}, "RowsIndexed" -> {}}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`L0[$CellContext`a],
              Editable->False],
             Short]], "[", 
           InterpretationBox[
            StyleBox[
             RowBox[{
              SubscriptBox["L", 
               TagBox[
                InterpretationBox[
                 StyleBox[GridBox[{
                    {
                    SubscriptBox["L", "0"], 
                    StyleBox[GridBox[{
                    {"a"},
                    {" "}
                    },
                    GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
                    Offset[0.]}}, "RowsIndexed" -> {}}],
                    FontSize->Rational[39, 4]]}
                   },
                   
                   GridBoxAlignment->{
                    "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
                    "Rows" -> {{Center}}, "RowsIndexed" -> {}},
                   GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
                    "Rows" -> {
                    Offset[0.2], {
                    Offset[0.4]}, 
                    Offset[0.2]}, "RowsIndexed" -> {}}],
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`L0[$CellContext`a],
                 Editable->False],
                Short]], "[", 
              InterpretationBox[
               StyleBox["F",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`FF[],
               Editable->False], "]"}],
             ShowAutoStyles->False,
             AutoSpacing->False],
            xAct`xTerior`CartanD[
             $CellContext`L0[$CellContext`a]][
             $CellContext`FF[]],
            Editable->False], "]"}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         xAct`xTerior`CartanD[
          $CellContext`L0[$CellContext`a]][
          xAct`xTerior`CartanD[
           $CellContext`L0[$CellContext`a]][
           $CellContext`FF[]]],
         Editable->False], "]"}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`CartanD[
       $CellContext`L0[$CellContext`a]][
       xAct`xTerior`CartanD[
        $CellContext`L0[$CellContext`a]][
        xAct`xTerior`CartanD[
         $CellContext`L0[$CellContext`a]][
         $CellContext`FF[]]]],
      Editable->False], "-", 
     InterpretationBox[
      StyleBox[
       RowBox[{
        SubscriptBox["L", 
         TagBox[
          InterpretationBox[
           StyleBox[GridBox[{
              {
               SubscriptBox["L", "0"], 
               StyleBox[GridBox[{
                  {"a"},
                  {" "}
                 },
                 GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
                    Offset[0.]}}, "RowsIndexed" -> {}}],
                FontSize->Rational[39, 4]]}
             },
             
             GridBoxAlignment->{
              "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
               "Rows" -> {{Center}}, "RowsIndexed" -> {}},
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.27999999999999997`], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
               "Rows" -> {
                 Offset[0.2], {
                  Offset[0.4]}, 
                 Offset[0.2]}, "RowsIndexed" -> {}}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`L0[$CellContext`a],
           Editable->False],
          Short]], "[", 
        InterpretationBox[
         StyleBox[
          RowBox[{
           SubscriptBox["L", 
            TagBox[
             InterpretationBox[
              StyleBox[GridBox[{
                 {
                  SubscriptBox["L", "-"], 
                  StyleBox[GridBox[{
                    {"a"},
                    {" "}
                    },
                    GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
                    Offset[0.]}}, "RowsIndexed" -> {}}],
                   FontSize->Rational[39, 4]]}
                },
                
                GridBoxAlignment->{
                 "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
                  "Rows" -> {{Center}}, "RowsIndexed" -> {}},
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
                  "Rows" -> {
                    Offset[0.2], {
                    Offset[0.4]}, 
                    Offset[0.2]}, "RowsIndexed" -> {}}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Lm[$CellContext`a],
              Editable->False],
             Short]], "[", 
           InterpretationBox[
            StyleBox[
             RowBox[{
              SubscriptBox["L", 
               TagBox[
                InterpretationBox[
                 StyleBox[GridBox[{
                    {
                    SubscriptBox["L", "+"], 
                    StyleBox[GridBox[{
                    {"a"},
                    {" "}
                    },
                    GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
                    Offset[0.]}}, "RowsIndexed" -> {}}],
                    FontSize->Rational[39, 4]]}
                   },
                   
                   GridBoxAlignment->{
                    "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
                    "Rows" -> {{Center}}, "RowsIndexed" -> {}},
                   GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
                    "Rows" -> {
                    Offset[0.2], {
                    Offset[0.4]}, 
                    Offset[0.2]}, "RowsIndexed" -> {}}],
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`Lp[$CellContext`a],
                 Editable->False],
                Short]], "[", 
              InterpretationBox[
               StyleBox["F",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`FF[],
               Editable->False], "]"}],
             ShowAutoStyles->False,
             AutoSpacing->False],
            xAct`xTerior`CartanD[
             $CellContext`Lp[$CellContext`a]][
             $CellContext`FF[]],
            Editable->False], "]"}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         xAct`xTerior`CartanD[
          $CellContext`Lm[$CellContext`a]][
          xAct`xTerior`CartanD[
           $CellContext`Lp[$CellContext`a]][
           $CellContext`FF[]]],
         Editable->False], "]"}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`CartanD[
       $CellContext`L0[$CellContext`a]][
       xAct`xTerior`CartanD[
        $CellContext`Lm[$CellContext`a]][
        xAct`xTerior`CartanD[
         $CellContext`Lp[$CellContext`a]][
         $CellContext`FF[]]]],
      Editable->False]}]}], ",", 
   RowBox[{
    RowBox[{
     InterpretationBox[
      StyleBox[
       RowBox[{
        SubscriptBox["L", 
         TagBox[
          InterpretationBox[
           StyleBox[GridBox[{
              {
               SubscriptBox["L", "0"], 
               StyleBox[GridBox[{
                  {"a"},
                  {" "}
                 },
                 GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
                    Offset[0.]}}, "RowsIndexed" -> {}}],
                FontSize->Rational[39, 4]]}
             },
             
             GridBoxAlignment->{
              "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
               "Rows" -> {{Center}}, "RowsIndexed" -> {}},
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.27999999999999997`], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
               "Rows" -> {
                 Offset[0.2], {
                  Offset[0.4]}, 
                 Offset[0.2]}, "RowsIndexed" -> {}}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`L0[$CellContext`a],
           Editable->False],
          Short]], "[", 
        InterpretationBox[
         StyleBox[
          RowBox[{
           SubscriptBox["L", 
            TagBox[
             InterpretationBox[
              StyleBox[GridBox[{
                 {
                  SubscriptBox["L", "0"], 
                  StyleBox[GridBox[{
                    {"a"},
                    {" "}
                    },
                    GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
                    Offset[0.]}}, "RowsIndexed" -> {}}],
                   FontSize->Rational[39, 4]]}
                },
                
                GridBoxAlignment->{
                 "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
                  "Rows" -> {{Center}}, "RowsIndexed" -> {}},
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
                  "Rows" -> {
                    Offset[0.2], {
                    Offset[0.4]}, 
                    Offset[0.2]}, "RowsIndexed" -> {}}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`L0[$CellContext`a],
              Editable->False],
             Short]], "[", 
           InterpretationBox[
            StyleBox[
             RowBox[{
              SubscriptBox["L", 
               TagBox[
                InterpretationBox[
                 StyleBox[GridBox[{
                    {
                    SubscriptBox["L", "-"], 
                    StyleBox[GridBox[{
                    {"a"},
                    {" "}
                    },
                    GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
                    Offset[0.]}}, "RowsIndexed" -> {}}],
                    FontSize->Rational[39, 4]]}
                   },
                   
                   GridBoxAlignment->{
                    "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
                    "Rows" -> {{Center}}, "RowsIndexed" -> {}},
                   GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
                    "Rows" -> {
                    Offset[0.2], {
                    Offset[0.4]}, 
                    Offset[0.2]}, "RowsIndexed" -> {}}],
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`Lm[$CellContext`a],
                 Editable->False],
                Short]], "[", 
              InterpretationBox[
               StyleBox["F",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`FF[],
               Editable->False], "]"}],
             ShowAutoStyles->False,
             AutoSpacing->False],
            xAct`xTerior`CartanD[
             $CellContext`Lm[$CellContext`a]][
             $CellContext`FF[]],
            Editable->False], "]"}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         xAct`xTerior`CartanD[
          $CellContext`L0[$CellContext`a]][
          xAct`xTerior`CartanD[
           $CellContext`Lm[$CellContext`a]][
           $CellContext`FF[]]],
         Editable->False], "]"}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`CartanD[
       $CellContext`L0[$CellContext`a]][
       xAct`xTerior`CartanD[
        $CellContext`L0[$CellContext`a]][
        xAct`xTerior`CartanD[
         $CellContext`Lm[$CellContext`a]][
         $CellContext`FF[]]]],
      Editable->False], "-", 
     InterpretationBox[
      StyleBox[
       RowBox[{
        SubscriptBox["L", 
         TagBox[
          InterpretationBox[
           StyleBox[GridBox[{
              {
               SubscriptBox["L", "0"], 
               StyleBox[GridBox[{
                  {"a"},
                  {" "}
                 },
                 GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
                    Offset[0.]}}, "RowsIndexed" -> {}}],
                FontSize->Rational[39, 4]]}
             },
             
             GridBoxAlignment->{
              "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
               "Rows" -> {{Center}}, "RowsIndexed" -> {}},
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.27999999999999997`], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
               "Rows" -> {
                 Offset[0.2], {
                  Offset[0.4]}, 
                 Offset[0.2]}, "RowsIndexed" -> {}}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`L0[$CellContext`a],
           Editable->False],
          Short]], "[", 
        InterpretationBox[
         StyleBox[
          RowBox[{
           SubscriptBox["L", 
            TagBox[
             InterpretationBox[
              StyleBox[GridBox[{
                 {
                  SubscriptBox["L", "-"], 
                  StyleBox[GridBox[{
                    {"a"},
                    {" "}
                    },
                    GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
                    Offset[0.]}}, "RowsIndexed" -> {}}],
                   FontSize->Rational[39, 4]]}
                },
                
                GridBoxAlignment->{
                 "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
                  "Rows" -> {{Center}}, "RowsIndexed" -> {}},
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
                  "Rows" -> {
                    Offset[0.2], {
                    Offset[0.4]}, 
                    Offset[0.2]}, "RowsIndexed" -> {}}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Lm[$CellContext`a],
              Editable->False],
             Short]], "[", 
           InterpretationBox[
            StyleBox["F",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`FF[],
            Editable->False], "]"}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         xAct`xTerior`CartanD[
          $CellContext`Lm[$CellContext`a]][
          $CellContext`FF[]],
         Editable->False], "]"}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`CartanD[
       $CellContext`L0[$CellContext`a]][
       xAct`xTerior`CartanD[
        $CellContext`Lm[$CellContext`a]][
        $CellContext`FF[]]],
      Editable->False], "-", 
     InterpretationBox[
      StyleBox[
       RowBox[{
        SubscriptBox["L", 
         TagBox[
          InterpretationBox[
           StyleBox[GridBox[{
              {
               SubscriptBox["L", "-"], 
               StyleBox[GridBox[{
                  {"a"},
                  {" "}
                 },
                 GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
                    Offset[0.]}}, "RowsIndexed" -> {}}],
                FontSize->Rational[39, 4]]}
             },
             
             GridBoxAlignment->{
              "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
               "Rows" -> {{Center}}, "RowsIndexed" -> {}},
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.27999999999999997`], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
               "Rows" -> {
                 Offset[0.2], {
                  Offset[0.4]}, 
                 Offset[0.2]}, "RowsIndexed" -> {}}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`Lm[$CellContext`a],
           Editable->False],
          Short]], "[", 
        InterpretationBox[
         StyleBox[
          RowBox[{
           SubscriptBox["L", 
            TagBox[
             InterpretationBox[
              StyleBox[GridBox[{
                 {
                  SubscriptBox["L", "+"], 
                  StyleBox[GridBox[{
                    {"a"},
                    {" "}
                    },
                    GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
                    Offset[0.]}}, "RowsIndexed" -> {}}],
                   FontSize->Rational[39, 4]]}
                },
                
                GridBoxAlignment->{
                 "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
                  "Rows" -> {{Center}}, "RowsIndexed" -> {}},
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
                  "Rows" -> {
                    Offset[0.2], {
                    Offset[0.4]}, 
                    Offset[0.2]}, "RowsIndexed" -> {}}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Lp[$CellContext`a],
              Editable->False],
             Short]], "[", 
           InterpretationBox[
            StyleBox[
             RowBox[{
              SubscriptBox["L", 
               TagBox[
                InterpretationBox[
                 StyleBox[GridBox[{
                    {
                    SubscriptBox["L", "-"], 
                    StyleBox[GridBox[{
                    {"a"},
                    {" "}
                    },
                    GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
                    Offset[0.]}}, "RowsIndexed" -> {}}],
                    FontSize->Rational[39, 4]]}
                   },
                   
                   GridBoxAlignment->{
                    "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
                    "Rows" -> {{Center}}, "RowsIndexed" -> {}},
                   GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
                    "Rows" -> {
                    Offset[0.2], {
                    Offset[0.4]}, 
                    Offset[0.2]}, "RowsIndexed" -> {}}],
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`Lm[$CellContext`a],
                 Editable->False],
                Short]], "[", 
              InterpretationBox[
               StyleBox["F",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`FF[],
               Editable->False], "]"}],
             ShowAutoStyles->False,
             AutoSpacing->False],
            xAct`xTerior`CartanD[
             $CellContext`Lm[$CellContext`a]][
             $CellContext`FF[]],
            Editable->False], "]"}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         xAct`xTerior`CartanD[
          $CellContext`Lp[$CellContext`a]][
          xAct`xTerior`CartanD[
           $CellContext`Lm[$CellContext`a]][
           $CellContext`FF[]]],
         Editable->False], "]"}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`CartanD[
       $CellContext`Lm[$CellContext`a]][
       xAct`xTerior`CartanD[
        $CellContext`Lp[$CellContext`a]][
        xAct`xTerior`CartanD[
         $CellContext`Lm[$CellContext`a]][
         $CellContext`FF[]]]],
      Editable->False]}], "\[Equal]", 
    RowBox[{
     RowBox[{"-", 
      InterpretationBox[
       StyleBox[
        RowBox[{
         SubscriptBox["L", 
          TagBox[
           InterpretationBox[
            StyleBox[GridBox[{
               {
                SubscriptBox["L", "-"], 
                StyleBox[GridBox[{
                   {"a"},
                   {" "}
                  },
                  GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
                    Offset[0.]}}, "RowsIndexed" -> {}}],
                 FontSize->Rational[39, 4]]}
              },
              
              GridBoxAlignment->{
               "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
                "Rows" -> {{Center}}, "RowsIndexed" -> {}},
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.27999999999999997`], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
                "Rows" -> {
                  Offset[0.2], {
                   Offset[0.4]}, 
                  Offset[0.2]}, "RowsIndexed" -> {}}],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`Lm[$CellContext`a],
            Editable->False],
           Short]], "[", 
         InterpretationBox[
          StyleBox[
           RowBox[{
            SubscriptBox["L", 
             TagBox[
              InterpretationBox[
               StyleBox[GridBox[{
                  {
                   SubscriptBox["L", "0"], 
                   StyleBox[GridBox[{
                    {"a"},
                    {" "}
                    },
                    GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
                    Offset[0.]}}, "RowsIndexed" -> {}}],
                    FontSize->Rational[39, 4]]}
                 },
                 
                 GridBoxAlignment->{
                  "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
                   "Rows" -> {{Center}}, "RowsIndexed" -> {}},
                 GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
                   "Rows" -> {
                    Offset[0.2], {
                    Offset[0.4]}, 
                    Offset[0.2]}, "RowsIndexed" -> {}}],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`L0[$CellContext`a],
               Editable->False],
              Short]], "[", 
            InterpretationBox[
             StyleBox["F",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`FF[],
             Editable->False], "]"}],
           ShowAutoStyles->False,
           AutoSpacing->False],
          xAct`xTerior`CartanD[
           $CellContext`L0[$CellContext`a]][
           $CellContext`FF[]],
          Editable->False], "]"}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       xAct`xTerior`CartanD[
        $CellContext`Lm[$CellContext`a]][
        xAct`xTerior`CartanD[
         $CellContext`L0[$CellContext`a]][
         $CellContext`FF[]]],
       Editable->False]}], "+", 
     InterpretationBox[
      StyleBox[
       RowBox[{
        SubscriptBox["L", 
         TagBox[
          InterpretationBox[
           StyleBox[GridBox[{
              {
               SubscriptBox["L", "-"], 
               StyleBox[GridBox[{
                  {"a"},
                  {" "}
                 },
                 GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
                    Offset[0.]}}, "RowsIndexed" -> {}}],
                FontSize->Rational[39, 4]]}
             },
             
             GridBoxAlignment->{
              "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
               "Rows" -> {{Center}}, "RowsIndexed" -> {}},
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.27999999999999997`], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
               "Rows" -> {
                 Offset[0.2], {
                  Offset[0.4]}, 
                 Offset[0.2]}, "RowsIndexed" -> {}}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`Lm[$CellContext`a],
           Editable->False],
          Short]], "[", 
        InterpretationBox[
         StyleBox[
          RowBox[{
           SubscriptBox["L", 
            TagBox[
             InterpretationBox[
              StyleBox[GridBox[{
                 {
                  SubscriptBox["L", "0"], 
                  StyleBox[GridBox[{
                    {"a"},
                    {" "}
                    },
                    GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
                    Offset[0.]}}, "RowsIndexed" -> {}}],
                   FontSize->Rational[39, 4]]}
                },
                
                GridBoxAlignment->{
                 "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
                  "Rows" -> {{Center}}, "RowsIndexed" -> {}},
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
                  "Rows" -> {
                    Offset[0.2], {
                    Offset[0.4]}, 
                    Offset[0.2]}, "RowsIndexed" -> {}}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`L0[$CellContext`a],
              Editable->False],
             Short]], "[", 
           InterpretationBox[
            StyleBox[
             RowBox[{
              SubscriptBox["L", 
               TagBox[
                InterpretationBox[
                 StyleBox[GridBox[{
                    {
                    SubscriptBox["L", "0"], 
                    StyleBox[GridBox[{
                    {"a"},
                    {" "}
                    },
                    GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
                    Offset[0.]}}, "RowsIndexed" -> {}}],
                    FontSize->Rational[39, 4]]}
                   },
                   
                   GridBoxAlignment->{
                    "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
                    "Rows" -> {{Center}}, "RowsIndexed" -> {}},
                   GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
                    "Rows" -> {
                    Offset[0.2], {
                    Offset[0.4]}, 
                    Offset[0.2]}, "RowsIndexed" -> {}}],
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`L0[$CellContext`a],
                 Editable->False],
                Short]], "[", 
              InterpretationBox[
               StyleBox["F",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`FF[],
               Editable->False], "]"}],
             ShowAutoStyles->False,
             AutoSpacing->False],
            xAct`xTerior`CartanD[
             $CellContext`L0[$CellContext`a]][
             $CellContext`FF[]],
            Editable->False], "]"}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         xAct`xTerior`CartanD[
          $CellContext`L0[$CellContext`a]][
          xAct`xTerior`CartanD[
           $CellContext`L0[$CellContext`a]][
           $CellContext`FF[]]],
         Editable->False], "]"}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`CartanD[
       $CellContext`Lm[$CellContext`a]][
       xAct`xTerior`CartanD[
        $CellContext`L0[$CellContext`a]][
        xAct`xTerior`CartanD[
         $CellContext`L0[$CellContext`a]][
         $CellContext`FF[]]]],
      Editable->False], "-", 
     InterpretationBox[
      StyleBox[
       RowBox[{
        SubscriptBox["L", 
         TagBox[
          InterpretationBox[
           StyleBox[GridBox[{
              {
               SubscriptBox["L", "-"], 
               StyleBox[GridBox[{
                  {"a"},
                  {" "}
                 },
                 GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
                    Offset[0.]}}, "RowsIndexed" -> {}}],
                FontSize->Rational[39, 4]]}
             },
             
             GridBoxAlignment->{
              "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
               "Rows" -> {{Center}}, "RowsIndexed" -> {}},
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.27999999999999997`], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
               "Rows" -> {
                 Offset[0.2], {
                  Offset[0.4]}, 
                 Offset[0.2]}, "RowsIndexed" -> {}}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`Lm[$CellContext`a],
           Editable->False],
          Short]], "[", 
        InterpretationBox[
         StyleBox[
          RowBox[{
           SubscriptBox["L", 
            TagBox[
             InterpretationBox[
              StyleBox[GridBox[{
                 {
                  SubscriptBox["L", "-"], 
                  StyleBox[GridBox[{
                    {"a"},
                    {" "}
                    },
                    GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
                    Offset[0.]}}, "RowsIndexed" -> {}}],
                   FontSize->Rational[39, 4]]}
                },
                
                GridBoxAlignment->{
                 "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
                  "Rows" -> {{Center}}, "RowsIndexed" -> {}},
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
                  "Rows" -> {
                    Offset[0.2], {
                    Offset[0.4]}, 
                    Offset[0.2]}, "RowsIndexed" -> {}}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Lm[$CellContext`a],
              Editable->False],
             Short]], "[", 
           InterpretationBox[
            StyleBox[
             RowBox[{
              SubscriptBox["L", 
               TagBox[
                InterpretationBox[
                 StyleBox[GridBox[{
                    {
                    SubscriptBox["L", "+"], 
                    StyleBox[GridBox[{
                    {"a"},
                    {" "}
                    },
                    GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
                    Offset[0.]}}, "RowsIndexed" -> {}}],
                    FontSize->Rational[39, 4]]}
                   },
                   
                   GridBoxAlignment->{
                    "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
                    "Rows" -> {{Center}}, "RowsIndexed" -> {}},
                   GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
                    "Rows" -> {
                    Offset[0.2], {
                    Offset[0.4]}, 
                    Offset[0.2]}, "RowsIndexed" -> {}}],
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`Lp[$CellContext`a],
                 Editable->False],
                Short]], "[", 
              InterpretationBox[
               StyleBox["F",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`FF[],
               Editable->False], "]"}],
             ShowAutoStyles->False,
             AutoSpacing->False],
            xAct`xTerior`CartanD[
             $CellContext`Lp[$CellContext`a]][
             $CellContext`FF[]],
            Editable->False], "]"}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         xAct`xTerior`CartanD[
          $CellContext`Lm[$CellContext`a]][
          xAct`xTerior`CartanD[
           $CellContext`Lp[$CellContext`a]][
           $CellContext`FF[]]],
         Editable->False], "]"}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`CartanD[
       $CellContext`Lm[$CellContext`a]][
       xAct`xTerior`CartanD[
        $CellContext`Lm[$CellContext`a]][
        xAct`xTerior`CartanD[
         $CellContext`Lp[$CellContext`a]][
         $CellContext`FF[]]]],
      Editable->False]}]}]}], "}"}]], "Output"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"True", ",", "True", ",", "True"}], "}"}]], "Output"]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
3. Highest/lowest weight irreps for scalars, one-forms, and symmetric (0,2) \
tensors\
\>", "Subsection"],

Cell[TextData[{
 "The conditions we want to satisfy are:\n  (i) eigenstate of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalL]", 
    SubscriptBox["W", "0"]], TraditionalForm]]],
 " with value m,\n  (ii) annihilated by ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalL]", 
    SubscriptBox["L", "+"]], TraditionalForm]]],
 ",\n  (iii) eigenstate of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalL]", 
    SubscriptBox["L", "0"]], TraditionalForm]]],
 " with value ",
 Cell[BoxData[
  FormBox[
   RowBox[{"-", "h"}], TraditionalForm]]],
 ", and\n  (iv) eigenstate of \[CapitalOmega] with value h(h+1) (for highest \
weight) or h(h-1) (for lowest weight)\nSince ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["W", "0"], TraditionalForm]]],
 " and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["L", "0"], TraditionalForm]]],
 " are proportional to coordinate basis vectors, conditions (i) and (iii) are \
simple to impose. Condition (i) means that everything is a multiple of ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["e", 
    RowBox[{"\[ImaginaryI]", " ", "m", " ", "\[CurlyPhi]"}]], 
   TraditionalForm]]],
 ", while condition (iii) means that everything is a multiple of ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["e", 
    RowBox[{"\[ImaginaryI]", " ", "h", " ", "\[Tau]"}]], TraditionalForm]]],
 "."
}], "Text"],

Cell["We need symbols for weight and azimuthal number", "Text"],

Cell[BoxData[
 RowBox[{
  RowBox[{"DefConstantSymbol", "/@", 
   RowBox[{"{", 
    RowBox[{"m", ",", "h"}], "}"}]}], ";"}]], "Input"],

Cell[CellGroupData[{

Cell["3.1 Scalars: highest weight module", "Subsubsection"],

Cell[BoxData[
 RowBox[{
  RowBox[{"HighestWeightF", "[", 
   RowBox[{"m_", ",", "h_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Exp", "[", 
    RowBox[{
     RowBox[{"\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"h", " ", 
         RowBox[{"\[Tau]", "[", "]"}]}], "+", 
        RowBox[{"m", " ", 
         RowBox[{"\[CurlyPhi]", "[", "]"}]}]}], ")"}]}], "+", 
     RowBox[{"m", " ", 
      RowBox[{"\[Psi]", "[", "]"}]}]}], "]"}], 
   SuperscriptBox[
    RowBox[{"Sin", "[", 
     RowBox[{"\[Psi]", "[", "]"}], "]"}], 
    RowBox[{"-", "h"}]]}]}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"HighestWeightF", "[", 
  RowBox[{"m", ",", "h"}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["\[ExponentialE]", 
   RowBox[{
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        InterpretationBox[
         StyleBox["h",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`h,
         Editable->False], " ", 
        InterpretationBox[
         StyleBox["\[Tau]",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`\[Tau][],
         Editable->False]}], "+", 
       RowBox[{
        InterpretationBox[
         StyleBox["m",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`m,
         Editable->False], " ", 
        InterpretationBox[
         StyleBox["\[CurlyPhi]",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`\[CurlyPhi][],
         Editable->False]}]}], ")"}]}], "+", 
    RowBox[{
     InterpretationBox[
      StyleBox["m",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`m,
      Editable->False], " ", 
     InterpretationBox[
      StyleBox["\[Psi]",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`\[Psi][],
      Editable->False]}]}]], " ", 
  SuperscriptBox[
   RowBox[{
    InterpretationBox[
     StyleBox["Sin",
      ShowAutoStyles->False,
      AutoSpacing->False],
     Sin,
     Editable->False], "[", 
    InterpretationBox[
     StyleBox["\[Psi]",
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`\[Psi][],
     Editable->False], "]"}], 
   RowBox[{"-", 
    InterpretationBox[
     StyleBox["h",
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`h,
     Editable->False]}]]}]], "Output"]
}, Open  ]],

Cell[TextData[{
 "Show the highest weight properties:\n  ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["\[ScriptCapitalL]", 
      SubscriptBox["W", "0"]], 
     SuperscriptBox["F", 
      RowBox[{"(", 
       RowBox[{"m", " ", "h", " ", "0"}], ")"}]]}], "=", 
    RowBox[{"m", " ", 
     SuperscriptBox["F", 
      RowBox[{"(", 
       RowBox[{"m", " ", "h", " ", "0"}], ")"}]]}]}], TraditionalForm]]],
 "\n  ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["\[ScriptCapitalL]", 
      SubscriptBox["L", "0"]], 
     SuperscriptBox["F", 
      RowBox[{"(", 
       RowBox[{"m", " ", "h", " ", "0"}], ")"}]]}], "=", 
    RowBox[{
     RowBox[{"-", "h"}], " ", 
     SuperscriptBox["F", 
      RowBox[{"(", 
       RowBox[{"m", " ", "h", " ", "0"}], ")"}]]}]}], TraditionalForm]]],
 "\n  ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["\[ScriptCapitalL]", 
      SubscriptBox["L", "+"]], 
     SuperscriptBox["F", 
      RowBox[{"(", 
       RowBox[{"m", " ", "h", " ", "0"}], ")"}]]}], "=", "0"}], 
   TraditionalForm]]],
 "\n  ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"\[CapitalOmega]", " ", 
     SuperscriptBox["F", 
      RowBox[{"(", 
       RowBox[{"m", " ", "h", " ", "0"}], ")"}]]}], "=", 
    RowBox[{
     RowBox[{"h", "(", 
      RowBox[{"h", "+", "1"}], ")"}], 
     SuperscriptBox["F", 
      RowBox[{"(", 
       RowBox[{"m", " ", "h", " ", "0"}], ")"}]]}]}], TraditionalForm]]]
}], "Text"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"With", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"test", "=", 
      RowBox[{"HighestWeightF", "[", 
       RowBox[{"m", ",", "h"}], "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"LieD", "[", 
         RowBox[{"W0", "[", "a", "]"}], "]"}], "@", "test"}], "\[Equal]", 
       RowBox[{"m", " ", "test"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"LieD", "[", 
         RowBox[{"L0", "[", "a", "]"}], "]"}], "@", "test"}], "\[Equal]", 
       RowBox[{
        RowBox[{"-", "h"}], " ", "test"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"LieD", "[", 
         RowBox[{"Lp", "[", "a", "]"}], "]"}], "@", "test"}], "\[Equal]", 
       "0"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"casimir", "@", "test"}], "\[Equal]", 
       RowBox[{"h", 
        RowBox[{"(", 
         RowBox[{"h", "+", "1"}], ")"}], "test"}]}]}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"LieDToCovD", "[", 
   RowBox[{
    RowBox[{"%", "/.", "KVFsToComponents"}], ",", "cd"}], "]"}], "//", 
  "Simplify"}]}], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"True", ",", "True", ",", "True", ",", "True"}], "}"}]], "Output"]
}, Open  ]],

Cell["\<\
Define descendants. Cache the results to avoid long calculations\
\>", "Text"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"HighestWeightF", "[", 
   RowBox[{"m_", ",", "h_", ",", "0"}], "]"}], ":=", 
  RowBox[{"HighestWeightF", "[", 
   RowBox[{"m", ",", "h"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"HighestWeightF", "[", 
   RowBox[{"m_", ",", "h_", ",", 
    RowBox[{"k_Integer", "?", "Positive"}]}], "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"HighestWeightF", "[", 
     RowBox[{"m", ",", "h", ",", "k"}], "]"}], "=", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"LieDToCovD", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"LieD", "[", 
          RowBox[{"Lm", "[", "a", "]"}], "]"}], "@", 
         RowBox[{"HighestWeightF", "[", 
          RowBox[{"m", ",", "h", ",", 
           RowBox[{"k", "-", "1"}]}], "]"}]}], "/.", "KVFsToComponents"}], 
       ",", "cd"}], "]"}], "//", "Factor"}]}], ")"}]}]}], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Column", "@", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"Simplify", "@", 
     RowBox[{"HighestWeightF", "[", 
      RowBox[{"m", ",", "h", ",", "k"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "0", ",", "2"}], "}"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            InterpretationBox[
             StyleBox["h",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`h,
             Editable->False], " ", 
            InterpretationBox[
             StyleBox["\[Tau]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[Tau][],
             Editable->False]}], "+", 
           RowBox[{
            InterpretationBox[
             StyleBox["m",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`m,
             Editable->False], " ", 
            InterpretationBox[
             StyleBox["\[CurlyPhi]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[CurlyPhi][],
             Editable->False]}]}], ")"}]}], "+", 
        RowBox[{
         InterpretationBox[
          StyleBox["m",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`m,
          Editable->False], " ", 
         InterpretationBox[
          StyleBox["\[Psi]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Psi][],
          Editable->False]}]}]], " ", 
      SuperscriptBox[
       RowBox[{
        InterpretationBox[
         StyleBox["Sin",
          ShowAutoStyles->False,
          AutoSpacing->False],
         Sin,
         Editable->False], "[", 
        InterpretationBox[
         StyleBox["\[Psi]",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`\[Psi][],
         Editable->False], "]"}], 
       RowBox[{"-", 
        InterpretationBox[
         StyleBox["h",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`h,
         Editable->False]}]]}]},
    {
     RowBox[{"2", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           InterpretationBox[
            StyleBox["h",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`h,
            Editable->False]}], ")"}], " ", 
         InterpretationBox[
          StyleBox["\[Tau]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Tau][],
          Editable->False]}], "+", 
        RowBox[{
         InterpretationBox[
          StyleBox["m",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`m,
          Editable->False], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[ImaginaryI]", " ", 
            InterpretationBox[
             StyleBox["\[CurlyPhi]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[CurlyPhi][],
             Editable->False]}], "+", 
           InterpretationBox[
            StyleBox["\[Psi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Psi][],
            Editable->False]}], ")"}]}]}]], " ", 
      SuperscriptBox[
       RowBox[{
        InterpretationBox[
         StyleBox["Sin",
          ShowAutoStyles->False,
          AutoSpacing->False],
         Sin,
         Editable->False], "[", 
        InterpretationBox[
         StyleBox["\[Psi]",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`\[Psi][],
         Editable->False], "]"}], 
       RowBox[{"-", 
        InterpretationBox[
         StyleBox["h",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`h,
         Editable->False]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         InterpretationBox[
          StyleBox["h",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`h,
          Editable->False], " ", 
         RowBox[{
          InterpretationBox[
           StyleBox["Cos",
            ShowAutoStyles->False,
            AutoSpacing->False],
           Cos,
           Editable->False], "[", 
          InterpretationBox[
           StyleBox["\[Psi]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Psi][],
           Editable->False], "]"}]}], "-", 
        RowBox[{
         InterpretationBox[
          StyleBox["m",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`m,
          Editable->False], " ", 
         RowBox[{
          InterpretationBox[
           StyleBox["Sin",
            ShowAutoStyles->False,
            AutoSpacing->False],
           Sin,
           Editable->False], "[", 
          InterpretationBox[
           StyleBox["\[Psi]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Psi][],
           Editable->False], "]"}]}]}], ")"}]}]},
    {
     RowBox[{"2", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           InterpretationBox[
            StyleBox["h",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`h,
            Editable->False]}], ")"}], " ", 
         InterpretationBox[
          StyleBox["\[Tau]",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Tau][],
          Editable->False]}], "+", 
        RowBox[{
         InterpretationBox[
          StyleBox["m",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`m,
          Editable->False], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[ImaginaryI]", " ", 
            InterpretationBox[
             StyleBox["\[CurlyPhi]",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`\[CurlyPhi][],
             Editable->False]}], "+", 
           InterpretationBox[
            StyleBox["\[Psi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Psi][],
            Editable->False]}], ")"}]}]}]], " ", 
      SuperscriptBox[
       RowBox[{
        InterpretationBox[
         StyleBox["Sin",
          ShowAutoStyles->False,
          AutoSpacing->False],
         Sin,
         Editable->False], "[", 
        InterpretationBox[
         StyleBox["\[Psi]",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`\[Psi][],
         Editable->False], "]"}], 
       RowBox[{"-", 
        InterpretationBox[
         StyleBox["h",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`h,
         Editable->False]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         InterpretationBox[
          StyleBox["h",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`h,
          Editable->False], "2"], "+", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["m",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`m,
          Editable->False], "2"], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            InterpretationBox[
             StyleBox["h",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`h,
             Editable->False]}], "+", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["h",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`h,
             Editable->False], "2"], "-", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["m",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`m,
             Editable->False], "2"]}], ")"}], " ", 
         RowBox[{
          InterpretationBox[
           StyleBox["Cos",
            ShowAutoStyles->False,
            AutoSpacing->False],
           Cos,
           Editable->False], "[", 
          RowBox[{"2", " ", 
           InterpretationBox[
            StyleBox["\[Psi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Psi][],
            Editable->False]}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           InterpretationBox[
            StyleBox["m",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`m,
            Editable->False], "-", 
           RowBox[{"2", " ", 
            InterpretationBox[
             StyleBox["h",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`h,
             Editable->False], " ", 
            InterpretationBox[
             StyleBox["m",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`m,
             Editable->False]}]}], ")"}], " ", 
         RowBox[{
          InterpretationBox[
           StyleBox["Sin",
            ShowAutoStyles->False,
            AutoSpacing->False],
           Sin,
           Editable->False], "[", 
          RowBox[{"2", " ", 
           InterpretationBox[
            StyleBox["\[Psi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Psi][],
            Editable->False]}], "]"}]}]}], ")"}]}]}
   },
   DefaultBaseStyle->"Column",
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Column"]], "Output"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["3.2 Scalars: lowest weight module", "Subsubsection"],

Cell[BoxData[
 RowBox[{
  RowBox[{"LowestWeightF", "[", 
   RowBox[{"m_", ",", "h_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Exp", "[", 
    RowBox[{
     RowBox[{"\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"h", " ", 
         RowBox[{"\[Tau]", "[", "]"}]}], "+", 
        RowBox[{"m", " ", 
         RowBox[{"\[CurlyPhi]", "[", "]"}]}]}], ")"}]}], "-", 
     RowBox[{"m", " ", 
      RowBox[{"\[Psi]", "[", "]"}]}]}], "]"}], 
   SuperscriptBox[
    RowBox[{"Sin", "[", 
     RowBox[{"\[Psi]", "[", "]"}], "]"}], "h"]}]}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LowestWeightF", "[", 
  RowBox[{"m", ",", "h"}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["\[ExponentialE]", 
   RowBox[{
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        InterpretationBox[
         StyleBox["h",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`h,
         Editable->False], " ", 
        InterpretationBox[
         StyleBox["\[Tau]",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`\[Tau][],
         Editable->False]}], "+", 
       RowBox[{
        InterpretationBox[
         StyleBox["m",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`m,
         Editable->False], " ", 
        InterpretationBox[
         StyleBox["\[CurlyPhi]",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`\[CurlyPhi][],
         Editable->False]}]}], ")"}]}], "-", 
    RowBox[{
     InterpretationBox[
      StyleBox["m",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`m,
      Editable->False], " ", 
     InterpretationBox[
      StyleBox["\[Psi]",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`\[Psi][],
      Editable->False]}]}]], " ", 
  SuperscriptBox[
   RowBox[{
    InterpretationBox[
     StyleBox["Sin",
      ShowAutoStyles->False,
      AutoSpacing->False],
     Sin,
     Editable->False], "[", 
    InterpretationBox[
     StyleBox["\[Psi]",
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`\[Psi][],
     Editable->False], "]"}], 
   InterpretationBox[
    StyleBox["h",
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`h,
    Editable->False]]}]], "Output"]
}, Open  ]],

Cell[TextData[{
 "Show the lowest weight properties:\n  ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["\[ScriptCapitalL]", 
      SubscriptBox["W", "0"]], 
     SuperscriptBox["F", 
      RowBox[{"(", 
       RowBox[{"m", " ", "h", " ", "0"}], ")"}]]}], "=", 
    RowBox[{"m", " ", 
     SuperscriptBox["F", 
      RowBox[{"(", 
       RowBox[{"m", " ", "h", " ", "0"}], ")"}]]}]}], TraditionalForm]]],
 "\n  ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["\[ScriptCapitalL]", 
      SubscriptBox["L", "0"]], 
     SuperscriptBox["F", 
      RowBox[{"(", 
       RowBox[{"m", " ", "h", " ", "0"}], ")"}]]}], "=", 
    RowBox[{
     RowBox[{"-", "h"}], " ", 
     SuperscriptBox["F", 
      RowBox[{"(", 
       RowBox[{"m", " ", "h", " ", "0"}], ")"}]]}]}], TraditionalForm]]],
 "\n  ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["\[ScriptCapitalL]", 
      SubscriptBox["L", "-"]], 
     SuperscriptBox["F", 
      RowBox[{"(", 
       RowBox[{"m", " ", "h", " ", "0"}], ")"}]]}], "=", "0"}], 
   TraditionalForm]]],
 "\n  ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"\[CapitalOmega]", " ", 
     SuperscriptBox["F", 
      RowBox[{"(", 
       RowBox[{"m", " ", "h", " ", "0"}], ")"}]]}], "=", 
    RowBox[{
     RowBox[{"h", "(", 
      RowBox[{"h", "-", "1"}], ")"}], 
     SuperscriptBox["F", 
      RowBox[{"(", 
       RowBox[{"m", " ", "h", " ", "0"}], ")"}]]}]}], TraditionalForm]]],
 "\t(convention: note difference from highest weight)"
}], "Text"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"With", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"test", "=", 
      RowBox[{"LowestWeightF", "[", 
       RowBox[{"m", ",", "h"}], "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"LieD", "[", 
         RowBox[{"W0", "[", "a", "]"}], "]"}], "@", "test"}], "\[Equal]", 
       RowBox[{"m", " ", "test"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"LieD", "[", 
         RowBox[{"L0", "[", "a", "]"}], "]"}], "@", "test"}], "\[Equal]", 
       RowBox[{
        RowBox[{"-", "h"}], " ", "test"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"LieD", "[", 
         RowBox[{"Lm", "[", "a", "]"}], "]"}], "@", "test"}], "\[Equal]", 
       "0"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"casimir", "@", "test"}], "\[Equal]", 
       RowBox[{"h", 
        RowBox[{"(", 
         RowBox[{"h", "-", "1"}], ")"}], "test"}]}]}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"LieDToCovD", "[", 
   RowBox[{
    RowBox[{"%", "/.", "KVFsToComponents"}], ",", "cd"}], "]"}], "//", 
  "Simplify"}]}], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"True", ",", "True", ",", "True", ",", "True"}], "}"}]], "Output"]
}, Open  ]],

Cell["\<\
Define descendants. Cache the results to avoid long calculations\
\>", "Text"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"LowestWeightF", "[", 
   RowBox[{"m_", ",", "h_", ",", "0"}], "]"}], ":=", 
  RowBox[{"LowestWeightF", "[", 
   RowBox[{"m", ",", "h"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"LowestWeightF", "[", 
   RowBox[{"m_", ",", "h_", ",", 
    RowBox[{"k_Integer", "?", "Positive"}]}], "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"LowestWeightF", "[", 
     RowBox[{"m", ",", "h", ",", "k"}], "]"}], "=", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"LieDToCovD", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"LieD", "[", 
          RowBox[{"Lp", "[", "a", "]"}], "]"}], "@", 
         RowBox[{"LowestWeightF", "[", 
          RowBox[{"m", ",", "h", ",", 
           RowBox[{"k", "-", "1"}]}], "]"}]}], "/.", "KVFsToComponents"}], 
       ",", "cd"}], "]"}], "//", "Factor"}]}], ")"}]}]}], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Column", "@", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"Simplify", "@", 
     RowBox[{"LowestWeightF", "[", 
      RowBox[{"m", ",", "h", ",", "k"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "0", ",", "2"}], "}"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           InterpretationBox[
            StyleBox["h",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`h,
            Editable->False], " ", 
           InterpretationBox[
            StyleBox["\[Tau]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Tau][],
            Editable->False]}], "+", 
          RowBox[{
           InterpretationBox[
            StyleBox["m",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`m,
            Editable->False], " ", 
           RowBox[{"(", 
            RowBox[{
             InterpretationBox[
              StyleBox["\[CurlyPhi]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[CurlyPhi][],
              Editable->False], "+", 
             RowBox[{"\[ImaginaryI]", " ", 
              InterpretationBox[
               StyleBox["\[Psi]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Psi][],
               Editable->False]}]}], ")"}]}]}], ")"}]}]], " ", 
      SuperscriptBox[
       RowBox[{
        InterpretationBox[
         StyleBox["Sin",
          ShowAutoStyles->False,
          AutoSpacing->False],
         Sin,
         Editable->False], "[", 
        InterpretationBox[
         StyleBox["\[Psi]",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`\[Psi][],
         Editable->False], "]"}], 
       InterpretationBox[
        StyleBox["h",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`h,
        Editable->False]]}]},
    {
     RowBox[{"2", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          InterpretationBox[
           StyleBox["\[Tau]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Tau][],
           Editable->False], "+", 
          RowBox[{
           InterpretationBox[
            StyleBox["h",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`h,
            Editable->False], " ", 
           InterpretationBox[
            StyleBox["\[Tau]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Tau][],
            Editable->False]}], "+", 
          RowBox[{
           InterpretationBox[
            StyleBox["m",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`m,
            Editable->False], " ", 
           InterpretationBox[
            StyleBox["\[CurlyPhi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[CurlyPhi][],
            Editable->False]}], "+", 
          RowBox[{"\[ImaginaryI]", " ", 
           InterpretationBox[
            StyleBox["m",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`m,
            Editable->False], " ", 
           InterpretationBox[
            StyleBox["\[Psi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Psi][],
            Editable->False]}]}], ")"}]}]], " ", 
      SuperscriptBox[
       RowBox[{
        InterpretationBox[
         StyleBox["Sin",
          ShowAutoStyles->False,
          AutoSpacing->False],
         Sin,
         Editable->False], "[", 
        InterpretationBox[
         StyleBox["\[Psi]",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`\[Psi][],
         Editable->False], "]"}], 
       InterpretationBox[
        StyleBox["h",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`h,
        Editable->False]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         InterpretationBox[
          StyleBox["h",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`h,
          Editable->False], " ", 
         RowBox[{
          InterpretationBox[
           StyleBox["Cos",
            ShowAutoStyles->False,
            AutoSpacing->False],
           Cos,
           Editable->False], "[", 
          InterpretationBox[
           StyleBox["\[Psi]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Psi][],
           Editable->False], "]"}]}], "-", 
        RowBox[{
         InterpretationBox[
          StyleBox["m",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`m,
          Editable->False], " ", 
         RowBox[{
          InterpretationBox[
           StyleBox["Sin",
            ShowAutoStyles->False,
            AutoSpacing->False],
           Sin,
           Editable->False], "[", 
          InterpretationBox[
           StyleBox["\[Psi]",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Psi][],
           Editable->False], "]"}]}]}], ")"}]}]},
    {
     RowBox[{"2", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "+", 
             InterpretationBox[
              StyleBox["h",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`h,
              Editable->False]}], ")"}], " ", 
           InterpretationBox[
            StyleBox["\[Tau]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Tau][],
            Editable->False]}], "+", 
          RowBox[{
           InterpretationBox[
            StyleBox["m",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`m,
            Editable->False], " ", 
           RowBox[{"(", 
            RowBox[{
             InterpretationBox[
              StyleBox["\[CurlyPhi]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[CurlyPhi][],
              Editable->False], "+", 
             RowBox[{"\[ImaginaryI]", " ", 
              InterpretationBox[
               StyleBox["\[Psi]",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`\[Psi][],
               Editable->False]}]}], ")"}]}]}], ")"}]}]], " ", 
      SuperscriptBox[
       RowBox[{
        InterpretationBox[
         StyleBox["Sin",
          ShowAutoStyles->False,
          AutoSpacing->False],
         Sin,
         Editable->False], "[", 
        InterpretationBox[
         StyleBox["\[Psi]",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`\[Psi][],
         Editable->False], "]"}], 
       InterpretationBox[
        StyleBox["h",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`h,
        Editable->False]], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         InterpretationBox[
          StyleBox["h",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`h,
          Editable->False], "2"], "+", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["m",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`m,
          Editable->False], "2"], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           InterpretationBox[
            StyleBox["h",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`h,
            Editable->False], "+", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["h",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`h,
             Editable->False], "2"], "-", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["m",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`m,
             Editable->False], "2"]}], ")"}], " ", 
         RowBox[{
          InterpretationBox[
           StyleBox["Cos",
            ShowAutoStyles->False,
            AutoSpacing->False],
           Cos,
           Editable->False], "[", 
          RowBox[{"2", " ", 
           InterpretationBox[
            StyleBox["\[Psi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Psi][],
            Editable->False]}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", 
            InterpretationBox[
             StyleBox["h",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`h,
             Editable->False]}]}], ")"}], " ", 
         InterpretationBox[
          StyleBox["m",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`m,
          Editable->False], " ", 
         RowBox[{
          InterpretationBox[
           StyleBox["Sin",
            ShowAutoStyles->False,
            AutoSpacing->False],
           Sin,
           Editable->False], "[", 
          RowBox[{"2", " ", 
           InterpretationBox[
            StyleBox["\[Psi]",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`\[Psi][],
            Editable->False]}], "]"}]}]}], ")"}]}]}
   },
   DefaultBaseStyle->"Column",
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Column"]], "Output"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["3.3 One-forms", "Subsubsection"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"DefConstantSymbol", "[", 
     RowBox[{
      RowBox[{"SymbolJoin", "[", 
       RowBox[{"c", ",", "#"}], "]"}], ",", 
      RowBox[{"PrintAs", "\[Rule]", 
       RowBox[{"\"\<\\!\\(\\*SubscriptBox[\\(c\\), \\(\>\"", "<>", 
        RowBox[{"ToString", "@", "#"}], "<>", "\"\<\\)]\\)\>\""}]}]}], "]"}], 
    "&"}], "/@", 
   RowBox[{"Range", "[", 
    RowBox[{"1", ",", "9"}], "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"DefConstantSymbol", "[", 
   RowBox[{"cu", ",", 
    RowBox[{
    "PrintAs", "\[Rule]", "\"\<\!\(\*SubscriptBox[\(c\), \(u\)]\)\>\""}]}], 
   "]"}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"HighestWeightV", "[", 
   RowBox[{"m_", ",", "h_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"CTensor", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"h", " ", 
            RowBox[{"\[Tau]", "[", "]"}]}], "+", 
           RowBox[{"m", " ", 
            RowBox[{"\[CurlyPhi]", "[", "]"}]}]}], ")"}]}], "+", 
        RowBox[{"m", " ", 
         RowBox[{"\[Psi]", "[", "]"}]}]}], "]"}], 
      SuperscriptBox[
       RowBox[{"Sin", "[", 
        RowBox[{"\[Psi]", "[", "]"}], "]"}], 
       RowBox[{"-", "h"}]], "\[Times]", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"v\[Tau]", " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", 
           RowBox[{"\[Psi]", "[", "]"}], "]"}], 
          RowBox[{"-", "1"}]]}], ",", "\[IndentingNewLine]", 
        RowBox[{"v\[CurlyPhi]", " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", 
           RowBox[{"\[Psi]", "[", "]"}], "]"}], "0"]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"v\[Psi]", " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", 
           RowBox[{"\[Psi]", "[", "]"}], "]"}], 
          RowBox[{"-", "1"}]]}], ",", "\[IndentingNewLine]", 
        RowBox[{"cu", " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", 
           RowBox[{"\[Psi]", "[", "]"}], "]"}], "0"]}]}], "}"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"-", "global"}], "}"}]}], "]"}], "/.", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"v\[Tau]", "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{"-", "1"}], "4"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"c1", " ", 
          RowBox[{"Exp", "[", 
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", 
            RowBox[{"\[Psi]", "[", "]"}]}], "]"}]}], "+", 
         RowBox[{"2", "c1", " ", 
          RowBox[{"Exp", "[", 
           RowBox[{
            RowBox[{"+", "\[ImaginaryI]"}], " ", 
            RowBox[{"\[Psi]", "[", "]"}]}], "]"}]}], "-", 
         RowBox[{"2", "c2", " ", 
          RowBox[{"Exp", "[", 
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", 
            RowBox[{"\[Psi]", "[", "]"}]}], "]"}]}], "+", 
         RowBox[{"4", "c3", " ", 
          RowBox[{"Exp", "[", 
           RowBox[{
            RowBox[{"+", "\[ImaginaryI]"}], " ", 
            RowBox[{"\[Psi]", "[", "]"}]}], "]"}]}]}], ")"}]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"v\[CurlyPhi]", "\[Rule]", "c1"}], ",", "\[IndentingNewLine]", 
     RowBox[{"v\[Psi]", "\[Rule]", 
      RowBox[{
       FractionBox["1", "4"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"c1", " ", 
          RowBox[{"Exp", "[", 
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", 
            RowBox[{"\[Psi]", "[", "]"}]}], "]"}]}], "+", 
         RowBox[{"2", "c2", " ", 
          RowBox[{"Exp", "[", 
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", 
            RowBox[{"\[Psi]", "[", "]"}]}], "]"}]}], "+", 
         RowBox[{"4", "c3", " ", 
          RowBox[{"Exp", "[", 
           RowBox[{
            RowBox[{"+", "\[ImaginaryI]"}], " ", 
            RowBox[{"\[Psi]", "[", "]"}]}], "]"}]}]}], ")"}]}]}]}], 
    "}"}]}]}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"HighestWeightV", "[", 
   RowBox[{"m", ",", "h"}], "]"}], "[", 
  RowBox[{"-", "a"}], "]"}]], "Input"],

Cell[BoxData[
 InterpretationBox[
  StyleBox[GridBox[{
     {
      StyleBox[GridBox[{
         {
          TagBox[
           TooltipBox["\<\"\[GrayCircle]\"\>",
            RowBox[{
              RowBox[{"{", "1", "}"}], "\[Rule]", 
              RowBox[{
                FractionBox["1", "4"], " ", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{
                   RowBox[{"\[ImaginaryI]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"h"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`h, Editable -> False], " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Tau]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Tau][], Editable -> False]}], "+", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"m"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`m, Editable -> False], " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[CurlyPhi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[CurlyPhi][], Editable -> False]}]}], 
                    ")"}]}], "+", 
                   RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"m"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`m, Editable -> False], " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]}]], " ", 
                RowBox[{"(", 
                  RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(1\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c1, Editable -> False]}], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"-", "\[ImaginaryI]"}], " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]]}], "+", 
                    RowBox[{"2", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(2\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c2, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"-", "\[ImaginaryI]"}], " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]]}], "-", 
                    RowBox[{"2", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(1\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c1, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]]}], "-", 
                    RowBox[{"4", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(3\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c3, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]]}]}], ")"}], 
                " ", 
                SuperscriptBox[
                 RowBox[{
                   InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                   InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}], 
                 RowBox[{
                   RowBox[{"-", "1"}], "-", 
                   InterpretationBox[
                    StyleBox[
                    RowBox[{"h"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`h, Editable -> False]}]]}]}]],
           
           Annotation[#, {1} -> 
            Rational[1, 4] 
             E^(Complex[
                 0, 1] ($CellContext`h $CellContext`\[Tau][] + $CellContext`m \
$CellContext`\[CurlyPhi][]) + $CellContext`m $CellContext`\[Psi][]) \
(-$CellContext`c1 E^(Complex[0, -1] $CellContext`\[Psi][]) + 
              2 $CellContext`c2 E^(Complex[0, -1] $CellContext`\[Psi][]) - 
              2 $CellContext`c1 E^(Complex[0, 1] $CellContext`\[Psi][]) - 
              4 $CellContext`c3 E^(Complex[0, 1] $CellContext`\[Psi][])) Sin[
                $CellContext`\[Psi][]]^(-1 - $CellContext`h), "Tooltip"]& ]},
         {
          TagBox[
           TooltipBox[
            RowBox[{
             InterpretationBox[
              StyleBox[
               SubscriptBox["c", "1"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`c1,
              Editable->False], " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               RowBox[{"\[ImaginaryI]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   InterpretationBox[
                    StyleBox["h",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`h,
                    Editable->False], " ", 
                   InterpretationBox[
                    StyleBox["\[Tau]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Tau][],
                    Editable->False]}], "+", 
                  RowBox[{
                   InterpretationBox[
                    StyleBox["m",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`m,
                    Editable->False], " ", 
                   InterpretationBox[
                    StyleBox["\[CurlyPhi]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[CurlyPhi][],
                    Editable->False]}]}], ")"}]}], "+", 
               RowBox[{
                InterpretationBox[
                 StyleBox["m",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`m,
                 Editable->False], " ", 
                InterpretationBox[
                 StyleBox["\[Psi]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Psi][],
                 Editable->False]}]}]], " ", 
             SuperscriptBox[
              RowBox[{
               InterpretationBox[
                StyleBox["Sin",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                Sin,
                Editable->False], "[", 
               InterpretationBox[
                StyleBox["\[Psi]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Psi][],
                Editable->False], "]"}], 
              RowBox[{"-", 
               InterpretationBox[
                StyleBox["h",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`h,
                Editable->False]}]]}],
            RowBox[{
              RowBox[{"{", "2", "}"}], "\[Rule]", 
              RowBox[{
                InterpretationBox[
                 StyleBox[
                  RowBox[{"\!\(\*SubscriptBox[\(c\), \(1\)]\)"}], AutoSpacing -> 
                  False, ShowAutoStyles -> False], $CellContext`c1, Editable -> 
                 False], " ", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{
                   RowBox[{"\[ImaginaryI]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"h"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`h, Editable -> False], " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Tau]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Tau][], Editable -> False]}], "+", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"m"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`m, Editable -> False], " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[CurlyPhi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[CurlyPhi][], Editable -> False]}]}], 
                    ")"}]}], "+", 
                   RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"m"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`m, Editable -> False], " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]}]], " ", 
                SuperscriptBox[
                 RowBox[{
                   InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                   InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}], 
                 RowBox[{"-", 
                   InterpretationBox[
                    StyleBox[
                    RowBox[{"h"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`h, Editable -> False]}]]}]}]],
           Annotation[#, {2} -> $CellContext`c1 
             E^(Complex[
                 0, 1] ($CellContext`h $CellContext`\[Tau][] + $CellContext`m \
$CellContext`\[CurlyPhi][]) + $CellContext`m $CellContext`\[Psi][]) Sin[
                $CellContext`\[Psi][]]^(-$CellContext`h), "Tooltip"]& ]},
         {
          TagBox[
           TooltipBox["\<\"\[GrayCircle]\"\>",
            RowBox[{
              RowBox[{"{", "3", "}"}], "\[Rule]", 
              RowBox[{
                FractionBox["1", "4"], " ", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{
                   RowBox[{"\[ImaginaryI]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"h"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`h, Editable -> False], " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Tau]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Tau][], Editable -> False]}], "+", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"m"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`m, Editable -> False], " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[CurlyPhi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[CurlyPhi][], Editable -> False]}]}], 
                    ")"}]}], "+", 
                   RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"m"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`m, Editable -> False], " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]}]], " ", 
                RowBox[{"(", 
                  RowBox[{
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(1\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c1, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"-", "\[ImaginaryI]"}], " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]]}], "+", 
                    RowBox[{"2", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(2\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c2, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"-", "\[ImaginaryI]"}], " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]]}], "+", 
                    RowBox[{"4", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(3\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c3, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]]}]}], ")"}], 
                " ", 
                SuperscriptBox[
                 RowBox[{
                   InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                   InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}], 
                 RowBox[{
                   RowBox[{"-", "1"}], "-", 
                   InterpretationBox[
                    StyleBox[
                    RowBox[{"h"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`h, Editable -> False]}]]}]}]],
           
           Annotation[#, {3} -> 
            Rational[1, 4] 
             E^(Complex[
                 0, 1] ($CellContext`h $CellContext`\[Tau][] + $CellContext`m \
$CellContext`\[CurlyPhi][]) + $CellContext`m $CellContext`\[Psi][]) \
($CellContext`c1 E^(Complex[0, -1] $CellContext`\[Psi][]) + 
              2 $CellContext`c2 E^(Complex[0, -1] $CellContext`\[Psi][]) + 
              4 $CellContext`c3 E^(Complex[0, 1] $CellContext`\[Psi][])) Sin[
                $CellContext`\[Psi][]]^(-1 - $CellContext`h), "Tooltip"]& ]},
         {
          TagBox[
           TooltipBox[
            RowBox[{
             InterpretationBox[
              StyleBox[
               SubscriptBox["c", "u"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`cu,
              Editable->False], " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               RowBox[{"\[ImaginaryI]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   InterpretationBox[
                    StyleBox["h",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`h,
                    Editable->False], " ", 
                   InterpretationBox[
                    StyleBox["\[Tau]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Tau][],
                    Editable->False]}], "+", 
                  RowBox[{
                   InterpretationBox[
                    StyleBox["m",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`m,
                    Editable->False], " ", 
                   InterpretationBox[
                    StyleBox["\[CurlyPhi]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[CurlyPhi][],
                    Editable->False]}]}], ")"}]}], "+", 
               RowBox[{
                InterpretationBox[
                 StyleBox["m",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`m,
                 Editable->False], " ", 
                InterpretationBox[
                 StyleBox["\[Psi]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Psi][],
                 Editable->False]}]}]], " ", 
             SuperscriptBox[
              RowBox[{
               InterpretationBox[
                StyleBox["Sin",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                Sin,
                Editable->False], "[", 
               InterpretationBox[
                StyleBox["\[Psi]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Psi][],
                Editable->False], "]"}], 
              RowBox[{"-", 
               InterpretationBox[
                StyleBox["h",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`h,
                Editable->False]}]]}],
            RowBox[{
              RowBox[{"{", "4", "}"}], "\[Rule]", 
              RowBox[{
                InterpretationBox[
                 StyleBox[
                  RowBox[{"\!\(\*SubscriptBox[\(c\), \(u\)]\)"}], AutoSpacing -> 
                  False, ShowAutoStyles -> False], $CellContext`cu, Editable -> 
                 False], " ", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{
                   RowBox[{"\[ImaginaryI]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"h"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`h, Editable -> False], " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Tau]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Tau][], Editable -> False]}], "+", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"m"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`m, Editable -> False], " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[CurlyPhi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[CurlyPhi][], Editable -> False]}]}], 
                    ")"}]}], "+", 
                   RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"m"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`m, Editable -> False], " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]}]], " ", 
                SuperscriptBox[
                 RowBox[{
                   InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                   InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}], 
                 RowBox[{"-", 
                   InterpretationBox[
                    StyleBox[
                    RowBox[{"h"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`h, Editable -> False]}]]}]}]],
           
           Annotation[#, {4} -> $CellContext`cu 
             E^(Complex[
                 0, 1] ($CellContext`h $CellContext`\[Tau][] + $CellContext`m \
$CellContext`\[CurlyPhi][]) + $CellContext`m $CellContext`\[Psi][]) Sin[
                $CellContext`\[Psi][]]^(-$CellContext`h), "Tooltip"]& ]}
        },
        AutoDelete->False,
        GridBoxDividers->{
         "ColumnsIndexed" -> {
           1 -> RGBColor[0, 0, 1], 2 -> RGBColor[0, 0, 1]}}],
       FontSize->Small], 
      StyleBox[GridBox[{
         {" "},
         {"a"}
        },
        GridBoxSpacings->{"Columns" -> {
            Offset[0.], {
             Offset[0.034999999999999996`]}, 
            Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
             Offset[0.]}}, "RowsIndexed" -> {}}],
       FontSize->Rational[39, 4]]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Center}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.034999999999999996`]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}],
   ShowAutoStyles->False,
   AutoSpacing->False],
  xAct`xCoba`CTensor[{
   Rational[1, 4] 
    E^(Complex[
        0, 1] ($CellContext`h $CellContext`\[Tau][] + $CellContext`m \
$CellContext`\[CurlyPhi][]) + $CellContext`m $CellContext`\[Psi][]) \
(-$CellContext`c1 E^(Complex[0, -1] $CellContext`\[Psi][]) + 
     2 $CellContext`c2 E^(Complex[0, -1] $CellContext`\[Psi][]) - 
     2 $CellContext`c1 E^(Complex[0, 1] $CellContext`\[Psi][]) - 
     4 $CellContext`c3 E^(Complex[0, 1] $CellContext`\[Psi][])) Sin[
       $CellContext`\[Psi][]]^(-1 - $CellContext`h), $CellContext`c1 
    E^(Complex[
        0, 1] ($CellContext`h $CellContext`\[Tau][] + $CellContext`m \
$CellContext`\[CurlyPhi][]) + $CellContext`m $CellContext`\[Psi][]) Sin[
       $CellContext`\[Psi][]]^(-$CellContext`h), Rational[1, 4] 
    E^(Complex[
        0, 1] ($CellContext`h $CellContext`\[Tau][] + $CellContext`m \
$CellContext`\[CurlyPhi][]) + $CellContext`m $CellContext`\[Psi][]) \
($CellContext`c1 E^(Complex[0, -1] $CellContext`\[Psi][]) + 
     2 $CellContext`c2 E^(Complex[0, -1] $CellContext`\[Psi][]) + 
     4 $CellContext`c3 E^(Complex[0, 1] $CellContext`\[Psi][])) Sin[
       $CellContext`\[Psi][]]^(-1 - $CellContext`h), $CellContext`cu 
    E^(Complex[
        0, 1] ($CellContext`h $CellContext`\[Tau][] + $CellContext`m \
$CellContext`\[CurlyPhi][]) + $CellContext`m $CellContext`\[Psi][]) Sin[
       $CellContext`\[Psi][]]^(-$CellContext`h)}, {-$CellContext`global}, 
   0][-$CellContext`a],
  Editable->False]], "Output"]
}, Open  ]],

Cell[TextData[{
 "Show the highest weight properties:\n  ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["\[ScriptCapitalL]", 
      SubscriptBox["W", "0"]], 
     SubsuperscriptBox["V", "a", 
      RowBox[{"(", 
       RowBox[{"m", " ", "h", " ", "0"}], ")"}]]}], "=", 
    RowBox[{"m", " ", 
     SubsuperscriptBox["V", "a", 
      RowBox[{"(", 
       RowBox[{"m", " ", "h", " ", "0"}], ")"}]]}]}], TraditionalForm]]],
 "\n  ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["\[ScriptCapitalL]", 
      SubscriptBox["L", "0"]], 
     SubsuperscriptBox["V", "a", 
      RowBox[{"(", 
       RowBox[{"m", " ", "h", " ", "0"}], ")"}]]}], "=", 
    RowBox[{
     RowBox[{"-", "h"}], " ", 
     SubsuperscriptBox["V", "a", 
      RowBox[{"(", 
       RowBox[{"m", " ", "h", " ", "0"}], ")"}]]}]}], TraditionalForm]]],
 "\n  ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["\[ScriptCapitalL]", 
      SubscriptBox["L", "+"]], 
     SubsuperscriptBox["V", "a", 
      RowBox[{"(", 
       RowBox[{"m", " ", "h", " ", "0"}], ")"}]]}], "=", "0"}], 
   TraditionalForm]]],
 "\n  ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"\[CapitalOmega]", " ", 
     SubsuperscriptBox["V", "a", 
      RowBox[{"(", 
       RowBox[{"m", " ", "h", " ", "0"}], ")"}]]}], "=", 
    RowBox[{
     RowBox[{"h", "(", 
      RowBox[{"h", "+", "1"}], ")"}], 
     SubsuperscriptBox["V", "a", 
      RowBox[{"(", 
       RowBox[{"m", " ", "h", " ", "0"}], ")"}]]}]}], TraditionalForm]]]
}], "Text"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"With", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"test", "=", 
      RowBox[{
       RowBox[{"HighestWeightV", "[", 
        RowBox[{"m", ",", "h"}], "]"}], "[", 
       RowBox[{"-", "a"}], "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"LieD", "[", 
         RowBox[{"W0", "[", "a", "]"}], "]"}], "@", "test"}], "\[Equal]", 
       RowBox[{"m", " ", "test"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"LieD", "[", 
         RowBox[{"L0", "[", "a", "]"}], "]"}], "@", "test"}], "\[Equal]", 
       RowBox[{
        RowBox[{"-", "h"}], " ", "test"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"LieD", "[", 
         RowBox[{"Lp", "[", "a", "]"}], "]"}], "@", "test"}], "\[Equal]", 
       "0"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"casimir", "@", "test"}], "\[Equal]", 
       RowBox[{"h", 
        RowBox[{"(", 
         RowBox[{"h", "+", "1"}], ")"}], "test"}]}]}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"LieDToCovD", "[", 
   RowBox[{
    RowBox[{"%", "/.", "KVFsToComponents"}], ",", "cd"}], "]"}], "//", 
  "Simplify"}]}], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"True", ",", "True", ",", "True", ",", "True"}], "}"}]], "Output"]
}, Open  ]],

Cell["\<\
Define descendants. Cache the results to avoid long calculations\
\>", "Text"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"HighestWeightV", "[", 
   RowBox[{"m_", ",", "h_", ",", "0"}], "]"}], ":=", 
  RowBox[{"HighestWeightV", "[", 
   RowBox[{"m", ",", "h"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"HighestWeightV", "[", 
   RowBox[{"m_", ",", "h_", ",", 
    RowBox[{"k_Integer", "?", "Positive"}]}], "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"HighestWeightV", "[", 
     RowBox[{"m", ",", "h", ",", "k"}], "]"}], "=", "\[IndentingNewLine]", 
    RowBox[{"MapAt", "[", 
     RowBox[{"Factor", ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"LieDToCovD", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"LieD", "[", 
             RowBox[{"Lm", "[", "a", "]"}], "]"}], "@", 
            RowBox[{
             RowBox[{"HighestWeightV", "[", 
              RowBox[{"m", ",", "h", ",", 
               RowBox[{"k", "-", "1"}]}], "]"}], "[", 
             RowBox[{"-", "a"}], "]"}]}], "/.", "KVFsToComponents"}], ",", 
          "cd"}], "]"}], "//", "Factor"}], "//", "Head"}], ",", 
      "\[IndentingNewLine]", "1"}], "]"}]}], ")"}]}]}], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"HighestWeightV", "[", 
    RowBox[{"m", ",", "h", ",", "1"}], "]"}], "[", 
   RowBox[{"-", "a"}], "]"}], "//", "Simplify"}]], "Input"],

Cell[BoxData[
 InterpretationBox[
  StyleBox[GridBox[{
     {
      StyleBox[GridBox[{
         {
          TagBox[
           TooltipBox["\<\"\[GrayCircle]\"\>",
            RowBox[{
              RowBox[{"{", "1", "}"}], "\[Rule]", 
              RowBox[{
                FractionBox["1", "2"], " ", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"\[ImaginaryI]", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"h"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`h, Editable -> False]}], ")"}], " ", 
                    
                    InterpretationBox[
                    StyleBox[
                    "\[Tau]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Tau][], Editable -> False]}], "+", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"m"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`m, Editable -> False], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    "\[CurlyPhi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[CurlyPhi][], Editable -> False], "-", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox["\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]}], ")"}]}], 
                    "-", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}], ")"}]}]], 
                " ", 
                SuperscriptBox[
                 RowBox[{
                   InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                   InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}], 
                 RowBox[{
                   RowBox[{"-", "1"}], "-", 
                   InterpretationBox[
                    StyleBox[
                    RowBox[{"h"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`h, Editable -> False]}]], " ", 
                RowBox[{"(", 
                  RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(1\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c1, Editable -> False], "-", 
                    RowBox[{"2", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(2\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c2, Editable -> False]}], "+", 
                    RowBox[{"2", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(1\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c1, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]]}], "+", 
                    RowBox[{"4", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(3\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c3, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]]}]}], ")"}]}],
                     " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"h"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`h, Editable -> False], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Cos"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Cos, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(2\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c2, Editable -> False], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "\[ImaginaryI]"}], "+", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"m"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`m, Editable -> False]}], ")"}]}], 
                    "+", 
                    RowBox[{"4", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(3\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c3, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]], " ", 
                    RowBox[{"(", 
                    RowBox[{"\[ImaginaryI]", "+", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"m"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`m, Editable -> False]}], ")"}]}], 
                    "+", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(1\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c1, Editable -> False], " ", 
                    RowBox[{"(", 
                    RowBox[{"\[ImaginaryI]", "+", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"m"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`m, Editable -> False], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]], " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"m"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`m, Editable -> False]}]}], ")"}]}]}],
                     ")"}], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}]}], 
                  ")"}]}]}]],
           
           Annotation[#, {1} -> 
            Rational[1, 2] 
             E^(Complex[
                0, 1] ((-1 + $CellContext`h) $CellContext`\[Tau][] + \
$CellContext`m ($CellContext`\[CurlyPhi][] + 
                  Complex[
                    0, -1] $CellContext`\[Psi][]) - $CellContext`\[Psi][])) 
             Sin[
                $CellContext`\[Psi][]]^(-1 - $CellContext`h) \
(-($CellContext`c1 - 2 $CellContext`c2 + 
                2 $CellContext`c1 E^(Complex[0, 2] $CellContext`\[Psi][]) + 
                4 $CellContext`c3 
                 E^(Complex[0, 2] $CellContext`\[Psi][])) $CellContext`h Cos[
                 $CellContext`\[Psi][]] + ((-2) $CellContext`c2 (
                  Complex[0, -1] + $CellContext`m) + 
                4 $CellContext`c3 
                 E^(Complex[0, 2] $CellContext`\[Psi][]) (
                  Complex[0, 1] + $CellContext`m) + $CellContext`c1 (
                  Complex[0, 1] + $CellContext`m + 
                  2 E^(Complex[0, 2] $CellContext`\[Psi][]) $CellContext`m)) 
               Sin[
                 $CellContext`\[Psi][]]), "Tooltip"]& ]},
         {
          TagBox[
           TooltipBox["\<\"\[GrayCircle]\"\>",
            RowBox[{
              RowBox[{"{", "2", "}"}], "\[Rule]", 
              RowBox[{"2", " ", 
                InterpretationBox[
                 StyleBox[
                  RowBox[{"\!\(\*SubscriptBox[\(c\), \(1\)]\)"}], AutoSpacing -> 
                  False, ShowAutoStyles -> False], $CellContext`c1, Editable -> 
                 False], " ", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{
                   RowBox[{"\[ImaginaryI]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"h"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`h, Editable -> False]}], ")"}], " ", 
                    
                    InterpretationBox[
                    StyleBox[
                    "\[Tau]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Tau][], Editable -> False]}], "+", 
                   RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"m"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`m, Editable -> False], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[CurlyPhi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[CurlyPhi][], Editable -> False]}], "+", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}], ")"}]}]}]], 
                " ", 
                SuperscriptBox[
                 RowBox[{
                   InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                   InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}], 
                 RowBox[{"-", 
                   InterpretationBox[
                    StyleBox[
                    RowBox[{"h"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`h, Editable -> False]}]], " ", 
                RowBox[{"(", 
                  RowBox[{
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"h"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`h, Editable -> False], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Cos"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Cos, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "-", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"m"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`m, Editable -> False], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}]}], 
                  ")"}]}]}]],
           
           Annotation[#, {2} -> 
            2 $CellContext`c1 
             E^(Complex[
                 0, 1] (-1 + $CellContext`h) $CellContext`\[Tau][] + \
$CellContext`m (Complex[
                   0, 1] $CellContext`\[CurlyPhi][] + $CellContext`\[Psi][])) 
             Sin[
                $CellContext`\[Psi][]]^(-$CellContext`h) ($CellContext`h Cos[
                 $CellContext`\[Psi][]] - $CellContext`m Sin[
                $CellContext`\[Psi][]]), "Tooltip"]& ]},
         {
          TagBox[
           TooltipBox["\<\"\[GrayCircle]\"\>",
            RowBox[{
              RowBox[{"{", "3", "}"}], "\[Rule]", 
              RowBox[{
                FractionBox["1", "2"], " ", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"\[ImaginaryI]", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"h"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`h, Editable -> False]}], ")"}], " ", 
                    
                    InterpretationBox[
                    StyleBox[
                    "\[Tau]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Tau][], Editable -> False]}], "+", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"m"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`m, Editable -> False], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    "\[CurlyPhi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[CurlyPhi][], Editable -> False], "-", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox["\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]}], ")"}]}], 
                    "-", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}], ")"}]}]], 
                " ", 
                SuperscriptBox[
                 RowBox[{
                   InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                   InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}], 
                 RowBox[{
                   RowBox[{"-", "1"}], "-", 
                   InterpretationBox[
                    StyleBox[
                    RowBox[{"h"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`h, Editable -> False]}]], " ", 
                RowBox[{"(", 
                  RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(2\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c2, Editable -> False], "+", 
                    RowBox[{"2", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(3\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c3, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]]}]}], ")"}], 
                    " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"h"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`h, Editable -> False]}], "+", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(1\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c1, Editable -> False], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]], "+", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"h"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`h, Editable -> False]}], ")"}]}]}], 
                    ")"}], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Cos"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Cos, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(2\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c2, Editable -> False], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "\[ImaginaryI]"}], "+", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"m"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`m, Editable -> False]}], ")"}]}], 
                    "+", 
                    RowBox[{"4", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(3\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c3, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]], " ", 
                    RowBox[{"(", 
                    RowBox[{"\[ImaginaryI]", "+", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"m"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`m, Editable -> False]}], ")"}]}], 
                    "+", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(1\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c1, Editable -> False], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[ImaginaryI]", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]]}], "+", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"m"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`m, Editable -> False]}], ")"}]}]}], 
                    ")"}], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}]}], 
                  ")"}]}]}]],
           
           Annotation[#, {3} -> 
            Rational[1, 2] 
             E^(Complex[
                0, 1] ((-1 + $CellContext`h) $CellContext`\[Tau][] + \
$CellContext`m ($CellContext`\[CurlyPhi][] + 
                  Complex[
                    0, -1] $CellContext`\[Psi][]) - $CellContext`\[Psi][])) 
             Sin[
                $CellContext`\[Psi][]]^(-1 - $CellContext`h) ((
                2 ($CellContext`c2 + 
                  2 $CellContext`c3 
                   E^(Complex[
                    0, 2] $CellContext`\[Psi][])) $CellContext`h + \
$CellContext`c1 (-1 + 
                  E^(Complex[0, 2] $CellContext`\[Psi][]) + $CellContext`h)) 
               Cos[
                 $CellContext`\[Psi][]] - (
               2 $CellContext`c2 (Complex[0, -1] + $CellContext`m) + 
               4 $CellContext`c3 
                E^(Complex[0, 2] $CellContext`\[Psi][]) (
                 Complex[0, 1] + $CellContext`m) + $CellContext`c1 (
                 Complex[0, 1] 
                  E^(Complex[0, 2] $CellContext`\[Psi][]) + $CellContext`m)) 
              Sin[
                $CellContext`\[Psi][]]), "Tooltip"]& ]},
         {
          TagBox[
           TooltipBox["\<\"\[GrayCircle]\"\>",
            RowBox[{
              RowBox[{"{", "4", "}"}], "\[Rule]", 
              RowBox[{"2", " ", 
                InterpretationBox[
                 StyleBox[
                  RowBox[{"\!\(\*SubscriptBox[\(c\), \(u\)]\)"}], AutoSpacing -> 
                  False, ShowAutoStyles -> False], $CellContext`cu, Editable -> 
                 False], " ", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{
                   RowBox[{"\[ImaginaryI]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"h"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`h, Editable -> False]}], ")"}], " ", 
                    
                    InterpretationBox[
                    StyleBox[
                    "\[Tau]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Tau][], Editable -> False]}], "+", 
                   RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"m"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`m, Editable -> False], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[CurlyPhi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[CurlyPhi][], Editable -> False]}], "+", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}], ")"}]}]}]], 
                " ", 
                SuperscriptBox[
                 RowBox[{
                   InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                   InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}], 
                 RowBox[{"-", 
                   InterpretationBox[
                    StyleBox[
                    RowBox[{"h"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`h, Editable -> False]}]], " ", 
                RowBox[{"(", 
                  RowBox[{
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"h"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`h, Editable -> False], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Cos"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Cos, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "-", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"m"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`m, Editable -> False], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}]}], 
                  ")"}]}]}]],
           
           Annotation[#, {4} -> 
            2 $CellContext`cu 
             E^(Complex[
                 0, 1] (-1 + $CellContext`h) $CellContext`\[Tau][] + \
$CellContext`m (Complex[
                   0, 1] $CellContext`\[CurlyPhi][] + $CellContext`\[Psi][])) 
             Sin[
                $CellContext`\[Psi][]]^(-$CellContext`h) ($CellContext`h Cos[
                 $CellContext`\[Psi][]] - $CellContext`m Sin[
                $CellContext`\[Psi][]]), "Tooltip"]& ]}
        },
        AutoDelete->False,
        GridBoxDividers->{
         "ColumnsIndexed" -> {
           1 -> RGBColor[0, 0, 1], 2 -> RGBColor[0, 0, 1]}}],
       FontSize->Small], 
      StyleBox[GridBox[{
         {" "},
         {"a"}
        },
        GridBoxSpacings->{"Columns" -> {
            Offset[0.], {
             Offset[0.034999999999999996`]}, 
            Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
             Offset[0.]}}, "RowsIndexed" -> {}}],
       FontSize->Rational[39, 4]]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Center}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.034999999999999996`]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}],
   ShowAutoStyles->False,
   AutoSpacing->False],
  xAct`xCoba`CTensor[{
   Rational[1, 2] 
    E^(Complex[
       0, 1] ((-1 + $CellContext`h) $CellContext`\[Tau][] + $CellContext`m \
($CellContext`\[CurlyPhi][] + 
         Complex[0, -1] $CellContext`\[Psi][]) - $CellContext`\[Psi][])) Sin[
       $CellContext`\[Psi][]]^(-1 - $CellContext`h) (-($CellContext`c1 - 
       2 $CellContext`c2 + 
       2 $CellContext`c1 E^(Complex[0, 2] $CellContext`\[Psi][]) + 
       4 $CellContext`c3 
        E^(Complex[0, 2] $CellContext`\[Psi][])) $CellContext`h Cos[
        $CellContext`\[Psi][]] + ((-2) $CellContext`c2 (
         Complex[0, -1] + $CellContext`m) + 
       4 $CellContext`c3 
        E^(Complex[0, 2] $CellContext`\[Psi][]) (
         Complex[0, 1] + $CellContext`m) + $CellContext`c1 (
         Complex[0, 1] + $CellContext`m + 
         2 E^(Complex[0, 2] $CellContext`\[Psi][]) $CellContext`m)) Sin[
        $CellContext`\[Psi][]]), 2 $CellContext`c1 
    E^(Complex[
        0, 1] (-1 + $CellContext`h) $CellContext`\[Tau][] + $CellContext`m (
        Complex[0, 1] $CellContext`\[CurlyPhi][] + $CellContext`\[Psi][])) Sin[
       $CellContext`\[Psi][]]^(-$CellContext`h) ($CellContext`h Cos[
        $CellContext`\[Psi][]] - $CellContext`m Sin[
       $CellContext`\[Psi][]]), Rational[1, 2] 
    E^(Complex[
       0, 1] ((-1 + $CellContext`h) $CellContext`\[Tau][] + $CellContext`m \
($CellContext`\[CurlyPhi][] + 
         Complex[0, -1] $CellContext`\[Psi][]) - $CellContext`\[Psi][])) Sin[
       $CellContext`\[Psi][]]^(-1 - $CellContext`h) ((
       2 ($CellContext`c2 + 
         2 $CellContext`c3 
          E^(Complex[
             0, 2] $CellContext`\[Psi][])) $CellContext`h + $CellContext`c1 \
(-1 + E^(Complex[0, 2] $CellContext`\[Psi][]) + $CellContext`h)) Cos[
        $CellContext`\[Psi][]] - (
      2 $CellContext`c2 (Complex[0, -1] + $CellContext`m) + 
      4 $CellContext`c3 
       E^(Complex[0, 2] $CellContext`\[Psi][]) (
        Complex[0, 1] + $CellContext`m) + $CellContext`c1 (
        Complex[0, 1] 
         E^(Complex[0, 2] $CellContext`\[Psi][]) + $CellContext`m)) Sin[
       $CellContext`\[Psi][]]), 2 $CellContext`cu 
    E^(Complex[
        0, 1] (-1 + $CellContext`h) $CellContext`\[Tau][] + $CellContext`m (
        Complex[0, 1] $CellContext`\[CurlyPhi][] + $CellContext`\[Psi][])) Sin[
       $CellContext`\[Psi][]]^(-$CellContext`h) ($CellContext`h Cos[
        $CellContext`\[Psi][]] - $CellContext`m Sin[
       $CellContext`\[Psi][]])}, {-$CellContext`global}, 0][-$CellContext`a],
  Editable->False]], "Output"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["3.4 Symmetric (0,2) tensors", "Subsubsection"],

Cell[BoxData[
 RowBox[{
  RowBox[{"DefConstantSymbol", "[", 
   RowBox[{"cuu", ",", 
    RowBox[{
    "PrintAs", "\[Rule]", "\"\<\!\(\*SubscriptBox[\(c\), \(uu\)]\)\>\""}]}], 
   "]"}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"HighestWeightW", "[", 
   RowBox[{"m_", ",", "h_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"CTensor", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"h", " ", 
            RowBox[{"\[Tau]", "[", "]"}]}], "+", 
           RowBox[{"m", " ", 
            RowBox[{"\[CurlyPhi]", "[", "]"}]}]}], ")"}]}], "+", 
        RowBox[{"m", " ", 
         RowBox[{"\[Psi]", "[", "]"}]}]}], "]"}], 
      SuperscriptBox[
       RowBox[{"Sin", "[", 
        RowBox[{"\[Psi]", "[", "]"}], "]"}], 
       RowBox[{"-", "h"}]], "\[Times]", "\[IndentingNewLine]", 
      RowBox[{"(", GridBox[{
         {
          RowBox[{"w\[Tau]\[Tau]", " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", 
             RowBox[{"\[Psi]", "[", "]"}], "]"}], 
            RowBox[{"-", "2"}]]}], 
          RowBox[{"w\[Tau]\[CurlyPhi]", " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", 
             RowBox[{"\[Psi]", "[", "]"}], "]"}], 
            RowBox[{"-", "1"}]]}], 
          RowBox[{"w\[Tau]\[Psi]", " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", 
             RowBox[{"\[Psi]", "[", "]"}], "]"}], 
            RowBox[{"-", "2"}]]}], 
          RowBox[{"w\[Tau]u", " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", 
             RowBox[{"\[Psi]", "[", "]"}], "]"}], 
            RowBox[{"-", "1"}]]}]},
         {
          RowBox[{"w\[Tau]\[CurlyPhi]", " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", 
             RowBox[{"\[Psi]", "[", "]"}], "]"}], 
            RowBox[{"-", "1"}]]}], 
          RowBox[{"w\[CurlyPhi]\[CurlyPhi]", " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", 
             RowBox[{"\[Psi]", "[", "]"}], "]"}], "0"]}], 
          RowBox[{"w\[CurlyPhi]\[Psi]", " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", 
             RowBox[{"\[Psi]", "[", "]"}], "]"}], 
            RowBox[{"-", "1"}]]}], 
          RowBox[{"w\[CurlyPhi]u", " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", 
             RowBox[{"\[Psi]", "[", "]"}], "]"}], "0"]}]},
         {
          RowBox[{"w\[Tau]\[Psi]", " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", 
             RowBox[{"\[Psi]", "[", "]"}], "]"}], 
            RowBox[{"-", "2"}]]}], 
          RowBox[{"w\[CurlyPhi]\[Psi]", " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", 
             RowBox[{"\[Psi]", "[", "]"}], "]"}], 
            RowBox[{"-", "1"}]]}], 
          RowBox[{"w\[Psi]\[Psi]", " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", 
             RowBox[{"\[Psi]", "[", "]"}], "]"}], 
            RowBox[{"-", "2"}]]}], 
          RowBox[{"w\[Psi]u", " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", 
             RowBox[{"\[Psi]", "[", "]"}], "]"}], 
            RowBox[{"-", "1"}]]}]},
         {
          RowBox[{"w\[Tau]u", " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", 
             RowBox[{"\[Psi]", "[", "]"}], "]"}], 
            RowBox[{"-", "1"}]]}], 
          RowBox[{"w\[CurlyPhi]u", " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", 
             RowBox[{"\[Psi]", "[", "]"}], "]"}], "0"]}], 
          RowBox[{"w\[Psi]u", " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", 
             RowBox[{"\[Psi]", "[", "]"}], "]"}], 
            RowBox[{"-", "1"}]]}], 
          RowBox[{"cuu", " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", 
             RowBox[{"\[Psi]", "[", "]"}], "]"}], "0"]}]}
        }], ")"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "global"}], ",", 
       RowBox[{"-", "global"}]}], "}"}]}], "]"}], "/.", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"w\[Tau]\[Tau]", "\[Rule]", 
      RowBox[{
       FractionBox["1", "16"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"c1", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", "2"}], "\[ImaginaryI]", " ", 
            RowBox[{"\[Psi]", "[", "]"}]}]]}], "+", 
         RowBox[{"4", "c1", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", "\[ImaginaryI]", " ", 
            RowBox[{"\[Psi]", "[", "]"}]}]]}], "-", 
         RowBox[{"6", "c2", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", "2"}], "\[ImaginaryI]", " ", 
            RowBox[{"\[Psi]", "[", "]"}]}]]}], "+", 
         RowBox[{"16", "c3", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", "\[ImaginaryI]", " ", 
            RowBox[{"\[Psi]", "[", "]"}]}]]}], "+", 
         RowBox[{"8", "c5", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", "2"}], "\[ImaginaryI]", " ", 
            RowBox[{"\[Psi]", "[", "]"}]}]]}], "+", 
         RowBox[{"16", "c6", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", "\[ImaginaryI]", " ", 
            RowBox[{"\[Psi]", "[", "]"}]}]]}], "+", 
         RowBox[{"4", "c1"}], "-", 
         RowBox[{"8", "c2"}], "+", 
         RowBox[{"16", "c3"}], "+", 
         RowBox[{"8", "c4"}]}], ")"}]}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"w\[CurlyPhi]\[CurlyPhi]", "\[Rule]", "c1"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"w\[Psi]\[Psi]", "\[Rule]", 
      RowBox[{
       FractionBox["1", "16"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "8"}], "c4"}], "+", 
         RowBox[{"16", "c6", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", "\[ImaginaryI]", " ", 
            RowBox[{"\[Psi]", "[", "]"}]}]]}], "+", 
         RowBox[{"c1", "  ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", "2"}], "\[ImaginaryI]", " ", 
            RowBox[{"\[Psi]", "[", "]"}]}]]}], "+", 
         RowBox[{"2", "c2", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", "2"}], "\[ImaginaryI]", " ", 
            RowBox[{"\[Psi]", "[", "]"}]}]]}], "+", 
         RowBox[{"8", "c5", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", "2"}], "\[ImaginaryI]", " ", 
            RowBox[{"\[Psi]", "[", "]"}]}]]}]}], ")"}]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"w\[Tau]\[CurlyPhi]", "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{"-", "1"}], "4"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "c1", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"\[Psi]", "[", "]"}]}]]}], "+", 
         RowBox[{"4", "c3", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"\[Psi]", "[", "]"}]}]]}], "+", 
         RowBox[{"c1", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", 
            RowBox[{"\[Psi]", "[", "]"}]}]]}], "-", 
         RowBox[{"2", "c2", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", 
            RowBox[{"\[Psi]", "[", "]"}]}]]}]}], ")"}]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"w\[CurlyPhi]\[Psi]", "\[Rule]", 
      RowBox[{
       FractionBox["1", "4"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", "c3", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"\[Psi]", "[", "]"}]}]]}], "+", 
         RowBox[{"c1", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", 
            RowBox[{"\[Psi]", "[", "]"}]}]]}], "+", 
         RowBox[{"2", "c2", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", 
            RowBox[{"\[Psi]", "[", "]"}]}]]}]}], ")"}]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"w\[Tau]\[Psi]", "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{"-", "1"}], "16"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "c1"}], "+", 
         RowBox[{"4", "c2"}], "+", 
         RowBox[{"8", "c3"}], "+", 
         RowBox[{"8", "c3", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", "\[ImaginaryI]", " ", 
            RowBox[{"\[Psi]", "[", "]"}]}]]}], "+", 
         RowBox[{"16", "c6", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", "\[ImaginaryI]", " ", 
            RowBox[{"\[Psi]", "[", "]"}]}]]}], "+", 
         RowBox[{"c1", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", "2"}], "\[ImaginaryI]", " ", 
            RowBox[{"\[Psi]", "[", "]"}]}]]}], "+", 
         RowBox[{"2", "c2", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", "2"}], "\[ImaginaryI]", " ", 
            RowBox[{"\[Psi]", "[", "]"}]}]]}], "-", 
         RowBox[{"8", "c5", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", "2"}], "\[ImaginaryI]", " ", 
            RowBox[{"\[Psi]", "[", "]"}]}]]}]}], ")"}]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"w\[Tau]u", "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{"-", "1"}], "4"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"c7", " ", 
          RowBox[{"Exp", "[", 
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", 
            RowBox[{"\[Psi]", "[", "]"}]}], "]"}]}], "+", 
         RowBox[{"2", "c7", " ", 
          RowBox[{"Exp", "[", 
           RowBox[{
            RowBox[{"+", "\[ImaginaryI]"}], " ", 
            RowBox[{"\[Psi]", "[", "]"}]}], "]"}]}], "-", 
         RowBox[{"2", "c8", " ", 
          RowBox[{"Exp", "[", 
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", 
            RowBox[{"\[Psi]", "[", "]"}]}], "]"}]}], "+", 
         RowBox[{"4", "c9", " ", 
          RowBox[{"Exp", "[", 
           RowBox[{
            RowBox[{"+", "\[ImaginaryI]"}], " ", 
            RowBox[{"\[Psi]", "[", "]"}]}], "]"}]}]}], ")"}]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"w\[CurlyPhi]u", "\[Rule]", "c7"}], ",", "\[IndentingNewLine]", 
     RowBox[{"w\[Psi]u", "\[Rule]", 
      RowBox[{
       FractionBox["1", "4"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"c7", " ", 
          RowBox[{"Exp", "[", 
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", 
            RowBox[{"\[Psi]", "[", "]"}]}], "]"}]}], "+", 
         RowBox[{"2", "c8", " ", 
          RowBox[{"Exp", "[", 
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", 
            RowBox[{"\[Psi]", "[", "]"}]}], "]"}]}], "+", 
         RowBox[{"4", "c9", " ", 
          RowBox[{"Exp", "[", 
           RowBox[{
            RowBox[{"+", "\[ImaginaryI]"}], " ", 
            RowBox[{"\[Psi]", "[", "]"}]}], "]"}]}]}], ")"}]}]}]}], 
    "\[IndentingNewLine]", "}"}]}]}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"HighestWeightW", "[", 
   RowBox[{"m", ",", "h"}], "]"}], "[", 
  RowBox[{
   RowBox[{"-", "a"}], ",", 
   RowBox[{"-", "b"}]}], "]"}]], "Input"],

Cell[BoxData[
 InterpretationBox[
  StyleBox[GridBox[{
     {
      StyleBox[GridBox[{
         {
          TagBox[
           TooltipBox["\<\"\[GrayCircle]\"\>",
            RowBox[{
              RowBox[{"{", 
                RowBox[{"1", ",", "1"}], "}"}], "\[Rule]", 
              RowBox[{
                FractionBox["1", "16"], " ", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{
                   RowBox[{"\[ImaginaryI]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"h"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`h, Editable -> False], " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Tau]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Tau][], Editable -> False]}], "+", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"m"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`m, Editable -> False], " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[CurlyPhi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[CurlyPhi][], Editable -> False]}]}], 
                    ")"}]}], "+", 
                   RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"m"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`m, Editable -> False], " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]}]], " ", 
                RowBox[{"(", 
                  RowBox[{
                    RowBox[{"4", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(1\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c1, Editable -> False]}], "-", 
                    RowBox[{"8", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(2\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c2, Editable -> False]}], "+", 
                    RowBox[{"16", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(3\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c3, Editable -> False]}], "+", 
                    RowBox[{"8", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(4\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c4, Editable -> False]}], "+", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(1\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c1, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]]}], "-", 
                    RowBox[{"6", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(2\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c2, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]]}], "+", 
                    RowBox[{"8", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(5\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c5, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]]}], "+", 
                    RowBox[{"4", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(1\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c1, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]]}], "+", 
                    RowBox[{"16", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(3\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c3, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]]}], "+", 
                    RowBox[{"16", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(6\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c6, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]]}]}], ")"}], 
                " ", 
                SuperscriptBox[
                 RowBox[{
                   InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                   InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}], 
                 RowBox[{
                   RowBox[{"-", "2"}], "-", 
                   InterpretationBox[
                    StyleBox[
                    RowBox[{"h"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`h, Editable -> False]}]]}]}]],
           
           Annotation[#, {1, 1} -> 
            Rational[1, 16] 
             E^(Complex[
                 0, 1] ($CellContext`h $CellContext`\[Tau][] + $CellContext`m \
$CellContext`\[CurlyPhi][]) + $CellContext`m $CellContext`\[Psi][]) (
              4 $CellContext`c1 - 8 $CellContext`c2 + 16 $CellContext`c3 + 
              8 $CellContext`c4 + $CellContext`c1 
               E^(Complex[0, -2] $CellContext`\[Psi][]) - 6 $CellContext`c2 
              E^(Complex[0, -2] $CellContext`\[Psi][]) + 
              8 $CellContext`c5 E^(Complex[0, -2] $CellContext`\[Psi][]) + 
              4 $CellContext`c1 E^(Complex[0, 2] $CellContext`\[Psi][]) + 
              16 $CellContext`c3 E^(Complex[0, 2] $CellContext`\[Psi][]) + 
              16 $CellContext`c6 E^(Complex[0, 2] $CellContext`\[Psi][])) 
             Sin[
                $CellContext`\[Psi][]]^(-2 - $CellContext`h), "Tooltip"]& ], 
          TagBox[
           TooltipBox["\<\"\[GrayCircle]\"\>",
            RowBox[{
              RowBox[{"{", 
                RowBox[{"1", ",", "2"}], "}"}], "\[Rule]", 
              RowBox[{
                FractionBox["1", "4"], " ", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{
                   RowBox[{"\[ImaginaryI]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"h"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`h, Editable -> False], " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Tau]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Tau][], Editable -> False]}], "+", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"m"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`m, Editable -> False], " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[CurlyPhi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[CurlyPhi][], Editable -> False]}]}], 
                    ")"}]}], "+", 
                   RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"m"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`m, Editable -> False], " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]}]], " ", 
                RowBox[{"(", 
                  RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(1\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c1, Editable -> False]}], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"-", "\[ImaginaryI]"}], " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]]}], "+", 
                    RowBox[{"2", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(2\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c2, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"-", "\[ImaginaryI]"}], " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]]}], "-", 
                    RowBox[{"2", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(1\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c1, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]]}], "-", 
                    RowBox[{"4", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(3\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c3, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]]}]}], ")"}], 
                " ", 
                SuperscriptBox[
                 RowBox[{
                   InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                   InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}], 
                 RowBox[{
                   RowBox[{"-", "1"}], "-", 
                   InterpretationBox[
                    StyleBox[
                    RowBox[{"h"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`h, Editable -> False]}]]}]}]],
           
           Annotation[#, {1, 2} -> 
            Rational[1, 4] 
             E^(Complex[
                 0, 1] ($CellContext`h $CellContext`\[Tau][] + $CellContext`m \
$CellContext`\[CurlyPhi][]) + $CellContext`m $CellContext`\[Psi][]) \
(-$CellContext`c1 E^(Complex[0, -1] $CellContext`\[Psi][]) + 
              2 $CellContext`c2 E^(Complex[0, -1] $CellContext`\[Psi][]) - 
              2 $CellContext`c1 E^(Complex[0, 1] $CellContext`\[Psi][]) - 
              4 $CellContext`c3 E^(Complex[0, 1] $CellContext`\[Psi][])) Sin[
                $CellContext`\[Psi][]]^(-1 - $CellContext`h), "Tooltip"]& ], 
          TagBox[
           TooltipBox["\<\"\[GrayCircle]\"\>",
            RowBox[{
              RowBox[{"{", 
                RowBox[{"1", ",", "3"}], "}"}], "\[Rule]", 
              RowBox[{
                FractionBox["1", "16"], " ", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{
                   RowBox[{"\[ImaginaryI]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"h"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`h, Editable -> False], " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Tau]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Tau][], Editable -> False]}], "+", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"m"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`m, Editable -> False], " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[CurlyPhi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[CurlyPhi][], Editable -> False]}]}], 
                    ")"}]}], "+", 
                   RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"m"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`m, Editable -> False], " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]}]], " ", 
                RowBox[{"(", 
                  RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(1\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c1, Editable -> False]}], "-", 
                    RowBox[{"4", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(2\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c2, Editable -> False]}], "-", 
                    RowBox[{"8", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(3\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c3, Editable -> False]}], "-", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(1\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c1, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]]}], "-", 
                    RowBox[{"2", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(2\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c2, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]]}], "+", 
                    RowBox[{"8", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(5\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c5, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]]}], "-", 
                    RowBox[{"8", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(3\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c3, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]]}], "-", 
                    RowBox[{"16", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(6\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c6, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]]}]}], ")"}], 
                " ", 
                SuperscriptBox[
                 RowBox[{
                   InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                   InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}], 
                 RowBox[{
                   RowBox[{"-", "2"}], "-", 
                   InterpretationBox[
                    StyleBox[
                    RowBox[{"h"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`h, Editable -> False]}]]}]}]],
           
           Annotation[#, {1, 3} -> 
            Rational[1, 16] 
             E^(Complex[
                 0, 1] ($CellContext`h $CellContext`\[Tau][] + $CellContext`m \
$CellContext`\[CurlyPhi][]) + $CellContext`m $CellContext`\[Psi][]) ((-2) \
$CellContext`c1 - 4 $CellContext`c2 - 8 $CellContext`c3 - $CellContext`c1 
              E^(Complex[0, -2] $CellContext`\[Psi][]) - 2 $CellContext`c2 
              E^(Complex[0, -2] $CellContext`\[Psi][]) + 
              8 $CellContext`c5 E^(Complex[0, -2] $CellContext`\[Psi][]) - 
              8 $CellContext`c3 E^(Complex[0, 2] $CellContext`\[Psi][]) - 
              16 $CellContext`c6 E^(Complex[0, 2] $CellContext`\[Psi][])) 
             Sin[
                $CellContext`\[Psi][]]^(-2 - $CellContext`h), "Tooltip"]& ], 
          TagBox[
           TooltipBox["\<\"\[GrayCircle]\"\>",
            RowBox[{
              RowBox[{"{", 
                RowBox[{"1", ",", "4"}], "}"}], "\[Rule]", 
              RowBox[{
                FractionBox["1", "4"], " ", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{
                   RowBox[{"\[ImaginaryI]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"h"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`h, Editable -> False], " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Tau]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Tau][], Editable -> False]}], "+", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"m"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`m, Editable -> False], " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[CurlyPhi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[CurlyPhi][], Editable -> False]}]}], 
                    ")"}]}], "+", 
                   RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"m"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`m, Editable -> False], " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]}]], " ", 
                RowBox[{"(", 
                  RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(7\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c7, Editable -> False]}], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"-", "\[ImaginaryI]"}], " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]]}], "+", 
                    RowBox[{"2", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(8\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c8, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"-", "\[ImaginaryI]"}], " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]]}], "-", 
                    RowBox[{"2", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(7\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c7, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]]}], "-", 
                    RowBox[{"4", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(9\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c9, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]]}]}], ")"}], 
                " ", 
                SuperscriptBox[
                 RowBox[{
                   InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                   InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}], 
                 RowBox[{
                   RowBox[{"-", "1"}], "-", 
                   InterpretationBox[
                    StyleBox[
                    RowBox[{"h"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`h, Editable -> False]}]]}]}]],
           
           Annotation[#, {1, 4} -> 
            Rational[1, 4] 
             E^(Complex[
                 0, 1] ($CellContext`h $CellContext`\[Tau][] + $CellContext`m \
$CellContext`\[CurlyPhi][]) + $CellContext`m $CellContext`\[Psi][]) \
(-$CellContext`c7 E^(Complex[0, -1] $CellContext`\[Psi][]) + 
              2 $CellContext`c8 E^(Complex[0, -1] $CellContext`\[Psi][]) - 
              2 $CellContext`c7 E^(Complex[0, 1] $CellContext`\[Psi][]) - 
              4 $CellContext`c9 E^(Complex[0, 1] $CellContext`\[Psi][])) Sin[
                $CellContext`\[Psi][]]^(-1 - $CellContext`h), "Tooltip"]& ]},
         {
          TagBox[
           TooltipBox["\<\"\[GrayCircle]\"\>",
            RowBox[{
              RowBox[{"{", 
                RowBox[{"2", ",", "1"}], "}"}], "\[Rule]", 
              RowBox[{
                FractionBox["1", "4"], " ", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{
                   RowBox[{"\[ImaginaryI]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"h"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`h, Editable -> False], " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Tau]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Tau][], Editable -> False]}], "+", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"m"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`m, Editable -> False], " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[CurlyPhi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[CurlyPhi][], Editable -> False]}]}], 
                    ")"}]}], "+", 
                   RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"m"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`m, Editable -> False], " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]}]], " ", 
                RowBox[{"(", 
                  RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(1\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c1, Editable -> False]}], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"-", "\[ImaginaryI]"}], " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]]}], "+", 
                    RowBox[{"2", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(2\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c2, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"-", "\[ImaginaryI]"}], " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]]}], "-", 
                    RowBox[{"2", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(1\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c1, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]]}], "-", 
                    RowBox[{"4", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(3\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c3, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]]}]}], ")"}], 
                " ", 
                SuperscriptBox[
                 RowBox[{
                   InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                   InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}], 
                 RowBox[{
                   RowBox[{"-", "1"}], "-", 
                   InterpretationBox[
                    StyleBox[
                    RowBox[{"h"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`h, Editable -> False]}]]}]}]],
           
           Annotation[#, {2, 1} -> 
            Rational[1, 4] 
             E^(Complex[
                 0, 1] ($CellContext`h $CellContext`\[Tau][] + $CellContext`m \
$CellContext`\[CurlyPhi][]) + $CellContext`m $CellContext`\[Psi][]) \
(-$CellContext`c1 E^(Complex[0, -1] $CellContext`\[Psi][]) + 
              2 $CellContext`c2 E^(Complex[0, -1] $CellContext`\[Psi][]) - 
              2 $CellContext`c1 E^(Complex[0, 1] $CellContext`\[Psi][]) - 
              4 $CellContext`c3 E^(Complex[0, 1] $CellContext`\[Psi][])) Sin[
                $CellContext`\[Psi][]]^(-1 - $CellContext`h), "Tooltip"]& ], 
          TagBox[
           TooltipBox[
            RowBox[{
             InterpretationBox[
              StyleBox[
               SubscriptBox["c", "1"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`c1,
              Editable->False], " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               RowBox[{"\[ImaginaryI]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   InterpretationBox[
                    StyleBox["h",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`h,
                    Editable->False], " ", 
                   InterpretationBox[
                    StyleBox["\[Tau]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Tau][],
                    Editable->False]}], "+", 
                  RowBox[{
                   InterpretationBox[
                    StyleBox["m",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`m,
                    Editable->False], " ", 
                   InterpretationBox[
                    StyleBox["\[CurlyPhi]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[CurlyPhi][],
                    Editable->False]}]}], ")"}]}], "+", 
               RowBox[{
                InterpretationBox[
                 StyleBox["m",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`m,
                 Editable->False], " ", 
                InterpretationBox[
                 StyleBox["\[Psi]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Psi][],
                 Editable->False]}]}]], " ", 
             SuperscriptBox[
              RowBox[{
               InterpretationBox[
                StyleBox["Sin",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                Sin,
                Editable->False], "[", 
               InterpretationBox[
                StyleBox["\[Psi]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Psi][],
                Editable->False], "]"}], 
              RowBox[{"-", 
               InterpretationBox[
                StyleBox["h",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`h,
                Editable->False]}]]}],
            RowBox[{
              RowBox[{"{", 
                RowBox[{"2", ",", "2"}], "}"}], "\[Rule]", 
              RowBox[{
                InterpretationBox[
                 StyleBox[
                  RowBox[{"\!\(\*SubscriptBox[\(c\), \(1\)]\)"}], AutoSpacing -> 
                  False, ShowAutoStyles -> False], $CellContext`c1, Editable -> 
                 False], " ", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{
                   RowBox[{"\[ImaginaryI]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"h"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`h, Editable -> False], " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Tau]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Tau][], Editable -> False]}], "+", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"m"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`m, Editable -> False], " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[CurlyPhi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[CurlyPhi][], Editable -> False]}]}], 
                    ")"}]}], "+", 
                   RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"m"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`m, Editable -> False], " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]}]], " ", 
                SuperscriptBox[
                 RowBox[{
                   InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                   InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}], 
                 RowBox[{"-", 
                   InterpretationBox[
                    StyleBox[
                    RowBox[{"h"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`h, Editable -> False]}]]}]}]],
           
           Annotation[#, {2, 2} -> $CellContext`c1 
             E^(Complex[
                 0, 1] ($CellContext`h $CellContext`\[Tau][] + $CellContext`m \
$CellContext`\[CurlyPhi][]) + $CellContext`m $CellContext`\[Psi][]) Sin[
                $CellContext`\[Psi][]]^(-$CellContext`h), "Tooltip"]& ], 
          TagBox[
           TooltipBox["\<\"\[GrayCircle]\"\>",
            RowBox[{
              RowBox[{"{", 
                RowBox[{"2", ",", "3"}], "}"}], "\[Rule]", 
              RowBox[{
                FractionBox["1", "4"], " ", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{
                   RowBox[{"\[ImaginaryI]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"h"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`h, Editable -> False], " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Tau]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Tau][], Editable -> False]}], "+", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"m"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`m, Editable -> False], " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[CurlyPhi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[CurlyPhi][], Editable -> False]}]}], 
                    ")"}]}], "+", 
                   RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"m"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`m, Editable -> False], " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]}]], " ", 
                RowBox[{"(", 
                  RowBox[{
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(1\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c1, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"-", "\[ImaginaryI]"}], " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]]}], "+", 
                    RowBox[{"2", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(2\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c2, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"-", "\[ImaginaryI]"}], " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]]}], "+", 
                    RowBox[{"4", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(3\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c3, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]]}]}], ")"}], 
                " ", 
                SuperscriptBox[
                 RowBox[{
                   InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                   InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}], 
                 RowBox[{
                   RowBox[{"-", "1"}], "-", 
                   InterpretationBox[
                    StyleBox[
                    RowBox[{"h"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`h, Editable -> False]}]]}]}]],
           Annotation[#, {2, 3} -> 
            Rational[1, 4] 
             E^(Complex[
                 0, 1] ($CellContext`h $CellContext`\[Tau][] + $CellContext`m \
$CellContext`\[CurlyPhi][]) + $CellContext`m $CellContext`\[Psi][]) \
($CellContext`c1 E^(Complex[0, -1] $CellContext`\[Psi][]) + 
              2 $CellContext`c2 E^(Complex[0, -1] $CellContext`\[Psi][]) + 
              4 $CellContext`c3 E^(Complex[0, 1] $CellContext`\[Psi][])) Sin[
                $CellContext`\[Psi][]]^(-1 - $CellContext`h), "Tooltip"]& ], 
          TagBox[
           TooltipBox[
            RowBox[{
             InterpretationBox[
              StyleBox[
               SubscriptBox["c", "7"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`c7,
              Editable->False], " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               RowBox[{"\[ImaginaryI]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   InterpretationBox[
                    StyleBox["h",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`h,
                    Editable->False], " ", 
                   InterpretationBox[
                    StyleBox["\[Tau]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Tau][],
                    Editable->False]}], "+", 
                  RowBox[{
                   InterpretationBox[
                    StyleBox["m",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`m,
                    Editable->False], " ", 
                   InterpretationBox[
                    StyleBox["\[CurlyPhi]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[CurlyPhi][],
                    Editable->False]}]}], ")"}]}], "+", 
               RowBox[{
                InterpretationBox[
                 StyleBox["m",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`m,
                 Editable->False], " ", 
                InterpretationBox[
                 StyleBox["\[Psi]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Psi][],
                 Editable->False]}]}]], " ", 
             SuperscriptBox[
              RowBox[{
               InterpretationBox[
                StyleBox["Sin",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                Sin,
                Editable->False], "[", 
               InterpretationBox[
                StyleBox["\[Psi]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Psi][],
                Editable->False], "]"}], 
              RowBox[{"-", 
               InterpretationBox[
                StyleBox["h",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`h,
                Editable->False]}]]}],
            RowBox[{
              RowBox[{"{", 
                RowBox[{"2", ",", "4"}], "}"}], "\[Rule]", 
              RowBox[{
                InterpretationBox[
                 StyleBox[
                  RowBox[{"\!\(\*SubscriptBox[\(c\), \(7\)]\)"}], AutoSpacing -> 
                  False, ShowAutoStyles -> False], $CellContext`c7, Editable -> 
                 False], " ", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{
                   RowBox[{"\[ImaginaryI]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"h"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`h, Editable -> False], " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Tau]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Tau][], Editable -> False]}], "+", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"m"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`m, Editable -> False], " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[CurlyPhi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[CurlyPhi][], Editable -> False]}]}], 
                    ")"}]}], "+", 
                   RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"m"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`m, Editable -> False], " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]}]], " ", 
                SuperscriptBox[
                 RowBox[{
                   InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                   InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}], 
                 RowBox[{"-", 
                   InterpretationBox[
                    StyleBox[
                    RowBox[{"h"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`h, Editable -> False]}]]}]}]],
           Annotation[#, {2, 4} -> $CellContext`c7 
             E^(Complex[
                 0, 1] ($CellContext`h $CellContext`\[Tau][] + $CellContext`m \
$CellContext`\[CurlyPhi][]) + $CellContext`m $CellContext`\[Psi][]) Sin[
                $CellContext`\[Psi][]]^(-$CellContext`h), "Tooltip"]& ]},
         {
          TagBox[
           TooltipBox["\<\"\[GrayCircle]\"\>",
            RowBox[{
              RowBox[{"{", 
                RowBox[{"3", ",", "1"}], "}"}], "\[Rule]", 
              RowBox[{
                FractionBox["1", "16"], " ", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{
                   RowBox[{"\[ImaginaryI]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"h"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`h, Editable -> False], " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Tau]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Tau][], Editable -> False]}], "+", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"m"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`m, Editable -> False], " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[CurlyPhi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[CurlyPhi][], Editable -> False]}]}], 
                    ")"}]}], "+", 
                   RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"m"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`m, Editable -> False], " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> False], 
                    
                    $CellContext`\[Psi][], Editable -> False]}]}]], " ", 
                RowBox[{"(", 
                  RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(1\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c1, Editable -> False]}], "-", 
                    RowBox[{"4", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(2\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c2, Editable -> False]}], "-", 
                    RowBox[{"8", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(3\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c3, Editable -> False]}], "-", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(1\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c1, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]]}], "-", 
                    RowBox[{"2", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(2\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c2, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]]}], "+", 
                    RowBox[{"8", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(5\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c5, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]]}], "-", 
                    RowBox[{"8", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(3\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c3, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]]}], "-", 
                    RowBox[{"16", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(6\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c6, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]]}]}], ")"}], 
                " ", 
                SuperscriptBox[
                 RowBox[{
                   InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                   InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}], 
                 RowBox[{
                   RowBox[{"-", "2"}], "-", 
                   InterpretationBox[
                    StyleBox[
                    RowBox[{"h"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`h, Editable -> False]}]]}]}]],
           
           Annotation[#, {3, 1} -> 
            Rational[1, 16] 
             E^(Complex[
                 0, 1] ($CellContext`h $CellContext`\[Tau][] + $CellContext`m \
$CellContext`\[CurlyPhi][]) + $CellContext`m $CellContext`\[Psi][]) ((-2) \
$CellContext`c1 - 4 $CellContext`c2 - 8 $CellContext`c3 - $CellContext`c1 
              E^(Complex[0, -2] $CellContext`\[Psi][]) - 2 $CellContext`c2 
              E^(Complex[0, -2] $CellContext`\[Psi][]) + 
              8 $CellContext`c5 E^(Complex[0, -2] $CellContext`\[Psi][]) - 
              8 $CellContext`c3 E^(Complex[0, 2] $CellContext`\[Psi][]) - 
              16 $CellContext`c6 E^(Complex[0, 2] $CellContext`\[Psi][])) 
             Sin[
                $CellContext`\[Psi][]]^(-2 - $CellContext`h), "Tooltip"]& ], 
          TagBox[
           TooltipBox["\<\"\[GrayCircle]\"\>",
            RowBox[{
              RowBox[{"{", 
                RowBox[{"3", ",", "2"}], "}"}], "\[Rule]", 
              RowBox[{
                FractionBox["1", "4"], " ", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{
                   RowBox[{"\[ImaginaryI]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"h"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`h, Editable -> False], " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Tau]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Tau][], Editable -> False]}], "+", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"m"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`m, Editable -> False], " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[CurlyPhi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[CurlyPhi][], Editable -> False]}]}], 
                    ")"}]}], "+", 
                   RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"m"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`m, Editable -> False], " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]}]], " ", 
                RowBox[{"(", 
                  RowBox[{
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(1\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c1, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"-", "\[ImaginaryI]"}], " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]]}], "+", 
                    RowBox[{"2", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(2\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c2, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"-", "\[ImaginaryI]"}], " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]]}], "+", 
                    RowBox[{"4", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(3\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c3, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]]}]}], ")"}], 
                " ", 
                SuperscriptBox[
                 RowBox[{
                   InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                   InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}], 
                 RowBox[{
                   RowBox[{"-", "1"}], "-", 
                   InterpretationBox[
                    StyleBox[
                    RowBox[{"h"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`h, Editable -> False]}]]}]}]],
           
           Annotation[#, {3, 2} -> 
            Rational[1, 4] 
             E^(Complex[
                 0, 1] ($CellContext`h $CellContext`\[Tau][] + $CellContext`m \
$CellContext`\[CurlyPhi][]) + $CellContext`m $CellContext`\[Psi][]) \
($CellContext`c1 E^(Complex[0, -1] $CellContext`\[Psi][]) + 
              2 $CellContext`c2 E^(Complex[0, -1] $CellContext`\[Psi][]) + 
              4 $CellContext`c3 E^(Complex[0, 1] $CellContext`\[Psi][])) Sin[
                $CellContext`\[Psi][]]^(-1 - $CellContext`h), "Tooltip"]& ], 
          TagBox[
           TooltipBox["\<\"\[GrayCircle]\"\>",
            RowBox[{
              RowBox[{"{", 
                RowBox[{"3", ",", "3"}], "}"}], "\[Rule]", 
              RowBox[{
                FractionBox["1", "16"], " ", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{
                   RowBox[{"\[ImaginaryI]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"h"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`h, Editable -> False], " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Tau]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Tau][], Editable -> False]}], "+", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"m"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`m, Editable -> False], " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[CurlyPhi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[CurlyPhi][], Editable -> False]}]}], 
                    ")"}]}], "+", 
                   RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"m"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`m, Editable -> False], " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]}]], " ", 
                RowBox[{"(", 
                  RowBox[{
                    RowBox[{
                    RowBox[{"-", "8"}], " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(4\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c4, Editable -> False]}], "+", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(1\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c1, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]]}], "+", 
                    RowBox[{"2", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(2\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c2, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]]}], "+", 
                    RowBox[{"8", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(5\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c5, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]]}], "+", 
                    RowBox[{"16", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(6\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c6, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]]}]}], ")"}], 
                " ", 
                SuperscriptBox[
                 RowBox[{
                   InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                   InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}], 
                 RowBox[{
                   RowBox[{"-", "2"}], "-", 
                   InterpretationBox[
                    StyleBox[
                    RowBox[{"h"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`h, Editable -> False]}]]}]}]],
           
           Annotation[#, {3, 3} -> 
            Rational[1, 16] 
             E^(Complex[
                 0, 1] ($CellContext`h $CellContext`\[Tau][] + $CellContext`m \
$CellContext`\[CurlyPhi][]) + $CellContext`m $CellContext`\[Psi][]) ((-8) \
$CellContext`c4 + $CellContext`c1 E^(Complex[0, -2] $CellContext`\[Psi][]) + 
              2 $CellContext`c2 E^(Complex[0, -2] $CellContext`\[Psi][]) + 
              8 $CellContext`c5 E^(Complex[0, -2] $CellContext`\[Psi][]) + 
              16 $CellContext`c6 E^(Complex[0, 2] $CellContext`\[Psi][])) 
             Sin[
                $CellContext`\[Psi][]]^(-2 - $CellContext`h), "Tooltip"]& ], 
          TagBox[
           TooltipBox["\<\"\[GrayCircle]\"\>",
            RowBox[{
              RowBox[{"{", 
                RowBox[{"3", ",", "4"}], "}"}], "\[Rule]", 
              RowBox[{
                FractionBox["1", "4"], " ", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{
                   RowBox[{"\[ImaginaryI]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"h"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`h, Editable -> False], " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Tau]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Tau][], Editable -> False]}], "+", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"m"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`m, Editable -> False], " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[CurlyPhi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[CurlyPhi][], Editable -> False]}]}], 
                    ")"}]}], "+", 
                   RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"m"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`m, Editable -> False], " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]}]], " ", 
                RowBox[{"(", 
                  RowBox[{
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(7\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c7, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"-", "\[ImaginaryI]"}], " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]]}], "+", 
                    RowBox[{"2", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(8\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c8, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"-", "\[ImaginaryI]"}], " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]]}], "+", 
                    RowBox[{"4", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(9\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c9, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]]}]}], ")"}], 
                " ", 
                SuperscriptBox[
                 RowBox[{
                   InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                   InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}], 
                 RowBox[{
                   RowBox[{"-", "1"}], "-", 
                   InterpretationBox[
                    StyleBox[
                    RowBox[{"h"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`h, Editable -> False]}]]}]}]],
           
           Annotation[#, {3, 4} -> 
            Rational[1, 4] 
             E^(Complex[
                 0, 1] ($CellContext`h $CellContext`\[Tau][] + $CellContext`m \
$CellContext`\[CurlyPhi][]) + $CellContext`m $CellContext`\[Psi][]) \
($CellContext`c7 E^(Complex[0, -1] $CellContext`\[Psi][]) + 
              2 $CellContext`c8 E^(Complex[0, -1] $CellContext`\[Psi][]) + 
              4 $CellContext`c9 E^(Complex[0, 1] $CellContext`\[Psi][])) Sin[
                $CellContext`\[Psi][]]^(-1 - $CellContext`h), "Tooltip"]& ]},
         {
          TagBox[
           TooltipBox["\<\"\[GrayCircle]\"\>",
            RowBox[{
              RowBox[{"{", 
                RowBox[{"4", ",", "1"}], "}"}], "\[Rule]", 
              RowBox[{
                FractionBox["1", "4"], " ", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{
                   RowBox[{"\[ImaginaryI]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"h"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`h, Editable -> False], " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Tau]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Tau][], Editable -> False]}], "+", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"m"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`m, Editable -> False], " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[CurlyPhi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[CurlyPhi][], Editable -> False]}]}], 
                    ")"}]}], "+", 
                   RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"m"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`m, Editable -> False], " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]}]], " ", 
                RowBox[{"(", 
                  RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(7\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c7, Editable -> False]}], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"-", "\[ImaginaryI]"}], " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]]}], "+", 
                    RowBox[{"2", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(8\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c8, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"-", "\[ImaginaryI]"}], " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]]}], "-", 
                    RowBox[{"2", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(7\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c7, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]]}], "-", 
                    RowBox[{"4", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(9\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c9, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]]}]}], ")"}], 
                " ", 
                SuperscriptBox[
                 RowBox[{
                   InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                   InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}], 
                 RowBox[{
                   RowBox[{"-", "1"}], "-", 
                   InterpretationBox[
                    StyleBox[
                    RowBox[{"h"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`h, Editable -> False]}]]}]}]],
           
           Annotation[#, {4, 1} -> 
            Rational[1, 4] 
             E^(Complex[
                 0, 1] ($CellContext`h $CellContext`\[Tau][] + $CellContext`m \
$CellContext`\[CurlyPhi][]) + $CellContext`m $CellContext`\[Psi][]) \
(-$CellContext`c7 E^(Complex[0, -1] $CellContext`\[Psi][]) + 
              2 $CellContext`c8 E^(Complex[0, -1] $CellContext`\[Psi][]) - 
              2 $CellContext`c7 E^(Complex[0, 1] $CellContext`\[Psi][]) - 
              4 $CellContext`c9 E^(Complex[0, 1] $CellContext`\[Psi][])) Sin[
                $CellContext`\[Psi][]]^(-1 - $CellContext`h), "Tooltip"]& ], 
          TagBox[
           TooltipBox[
            RowBox[{
             InterpretationBox[
              StyleBox[
               SubscriptBox["c", "7"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`c7,
              Editable->False], " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               RowBox[{"\[ImaginaryI]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   InterpretationBox[
                    StyleBox["h",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`h,
                    Editable->False], " ", 
                   InterpretationBox[
                    StyleBox["\[Tau]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Tau][],
                    Editable->False]}], "+", 
                  RowBox[{
                   InterpretationBox[
                    StyleBox["m",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`m,
                    Editable->False], " ", 
                   InterpretationBox[
                    StyleBox["\[CurlyPhi]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[CurlyPhi][],
                    Editable->False]}]}], ")"}]}], "+", 
               RowBox[{
                InterpretationBox[
                 StyleBox["m",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`m,
                 Editable->False], " ", 
                InterpretationBox[
                 StyleBox["\[Psi]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Psi][],
                 Editable->False]}]}]], " ", 
             SuperscriptBox[
              RowBox[{
               InterpretationBox[
                StyleBox["Sin",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                Sin,
                Editable->False], "[", 
               InterpretationBox[
                StyleBox["\[Psi]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Psi][],
                Editable->False], "]"}], 
              RowBox[{"-", 
               InterpretationBox[
                StyleBox["h",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`h,
                Editable->False]}]]}],
            RowBox[{
              RowBox[{"{", 
                RowBox[{"4", ",", "2"}], "}"}], "\[Rule]", 
              RowBox[{
                InterpretationBox[
                 StyleBox[
                  RowBox[{"\!\(\*SubscriptBox[\(c\), \(7\)]\)"}], AutoSpacing -> 
                  False, ShowAutoStyles -> False], $CellContext`c7, Editable -> 
                 False], " ", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{
                   RowBox[{"\[ImaginaryI]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"h"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`h, Editable -> False], " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Tau]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Tau][], Editable -> False]}], "+", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"m"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`m, Editable -> False], " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[CurlyPhi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[CurlyPhi][], Editable -> False]}]}], ")"}]}
                    ], "+", 
                   RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"m"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`m, Editable -> False], " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]}]], " ", 
                SuperscriptBox[
                 RowBox[{
                   InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                   InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}], 
                 RowBox[{"-", 
                   InterpretationBox[
                    StyleBox[
                    RowBox[{"h"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`h, Editable -> False]}]]}]}]],
           
           Annotation[#, {4, 2} -> $CellContext`c7 
             E^(Complex[
                 0, 1] ($CellContext`h $CellContext`\[Tau][] + $CellContext`m \
$CellContext`\[CurlyPhi][]) + $CellContext`m $CellContext`\[Psi][]) Sin[
                $CellContext`\[Psi][]]^(-$CellContext`h), "Tooltip"]& ], 
          TagBox[
           TooltipBox["\<\"\[GrayCircle]\"\>",
            RowBox[{
              RowBox[{"{", 
                RowBox[{"4", ",", "3"}], "}"}], "\[Rule]", 
              RowBox[{
                FractionBox["1", "4"], " ", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{
                   RowBox[{"\[ImaginaryI]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"h"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`h, Editable -> False], " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Tau]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Tau][], Editable -> False]}], "+", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"m"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`m, Editable -> False], " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[CurlyPhi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[CurlyPhi][], Editable -> False]}]}], 
                    ")"}]}], "+", 
                   RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"m"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`m, Editable -> False], " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]}]], " ", 
                RowBox[{"(", 
                  RowBox[{
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(7\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c7, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"-", "\[ImaginaryI]"}], " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]]}], "+", 
                    RowBox[{"2", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(8\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c8, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"-", "\[ImaginaryI]"}], " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]]}], "+", 
                    RowBox[{"4", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(9\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c9, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]]}]}], ")"}], 
                " ", 
                SuperscriptBox[
                 RowBox[{
                   InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                   InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}], 
                 RowBox[{
                   RowBox[{"-", "1"}], "-", 
                   InterpretationBox[
                    StyleBox[
                    RowBox[{"h"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`h, Editable -> False]}]]}]}]],
           Annotation[#, {4, 3} -> 
            Rational[1, 4] 
             E^(Complex[
                 0, 1] ($CellContext`h $CellContext`\[Tau][] + $CellContext`m \
$CellContext`\[CurlyPhi][]) + $CellContext`m $CellContext`\[Psi][]) \
($CellContext`c7 E^(Complex[0, -1] $CellContext`\[Psi][]) + 
              2 $CellContext`c8 E^(Complex[0, -1] $CellContext`\[Psi][]) + 
              4 $CellContext`c9 E^(Complex[0, 1] $CellContext`\[Psi][])) Sin[
                $CellContext`\[Psi][]]^(-1 - $CellContext`h), "Tooltip"]& ], 
          TagBox[
           TooltipBox[
            RowBox[{
             InterpretationBox[
              StyleBox[
               SubscriptBox["c", "uu"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`cuu,
              Editable->False], " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               RowBox[{"\[ImaginaryI]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   InterpretationBox[
                    StyleBox["h",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`h,
                    Editable->False], " ", 
                   InterpretationBox[
                    StyleBox["\[Tau]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[Tau][],
                    Editable->False]}], "+", 
                  RowBox[{
                   InterpretationBox[
                    StyleBox["m",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`m,
                    Editable->False], " ", 
                   InterpretationBox[
                    StyleBox["\[CurlyPhi]",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`\[CurlyPhi][],
                    Editable->False]}]}], ")"}]}], "+", 
               RowBox[{
                InterpretationBox[
                 StyleBox["m",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`m,
                 Editable->False], " ", 
                InterpretationBox[
                 StyleBox["\[Psi]",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`\[Psi][],
                 Editable->False]}]}]], " ", 
             SuperscriptBox[
              RowBox[{
               InterpretationBox[
                StyleBox["Sin",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                Sin,
                Editable->False], "[", 
               InterpretationBox[
                StyleBox["\[Psi]",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`\[Psi][],
                Editable->False], "]"}], 
              RowBox[{"-", 
               InterpretationBox[
                StyleBox["h",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`h,
                Editable->False]}]]}],
            RowBox[{
              RowBox[{"{", 
                RowBox[{"4", ",", "4"}], "}"}], "\[Rule]", 
              RowBox[{
                InterpretationBox[
                 StyleBox[
                  RowBox[{"\!\(\*SubscriptBox[\(c\), \(uu\)]\)"}], 
                  AutoSpacing -> False, ShowAutoStyles -> 
                  False], $CellContext`cuu, Editable -> False], " ", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{
                   RowBox[{"\[ImaginaryI]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"h"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`h, Editable -> False], " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Tau]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Tau][], Editable -> False]}], "+", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"m"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`m, Editable -> False], " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[CurlyPhi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[CurlyPhi][], Editable -> False]}]}], 
                    ")"}]}], "+", 
                   RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"m"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`m, Editable -> False], " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]}]], " ", 
                SuperscriptBox[
                 RowBox[{
                   InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                   InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}], 
                 RowBox[{"-", 
                   InterpretationBox[
                    StyleBox[
                    RowBox[{"h"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`h, Editable -> False]}]]}]}]],
           Annotation[#, {4, 4} -> $CellContext`cuu 
             E^(Complex[
                 0, 1] ($CellContext`h $CellContext`\[Tau][] + $CellContext`m \
$CellContext`\[CurlyPhi][]) + $CellContext`m $CellContext`\[Psi][]) Sin[
                $CellContext`\[Psi][]]^(-$CellContext`h), "Tooltip"]& ]}
        },
        AutoDelete->False,
        GridBoxDividers->{
         "ColumnsIndexed" -> {1 -> RGBColor[0, 0, 1], 5 -> RGBColor[0, 0, 1]},
           "RowsIndexed" -> {1 -> RGBColor[0, 0, 1], 5 -> RGBColor[0, 0, 1]}}],
       FontSize->Small], 
      StyleBox[GridBox[{
         {" ", " "},
         {"a", "b"}
        },
        GridBoxSpacings->{"Columns" -> {
            Offset[0.], {
             Offset[0.034999999999999996`]}, 
            Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
             Offset[0.]}}, "RowsIndexed" -> {}}],
       FontSize->Rational[39, 4]]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Center}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.034999999999999996`]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}],
   ShowAutoStyles->False,
   AutoSpacing->False],
  xAct`xCoba`CTensor[{{
    Rational[1, 16] 
     E^(Complex[
         0, 1] ($CellContext`h $CellContext`\[Tau][] + $CellContext`m \
$CellContext`\[CurlyPhi][]) + $CellContext`m $CellContext`\[Psi][]) (
      4 $CellContext`c1 - 8 $CellContext`c2 + 16 $CellContext`c3 + 
      8 $CellContext`c4 + $CellContext`c1 
       E^(Complex[0, -2] $CellContext`\[Psi][]) - 6 $CellContext`c2 
      E^(Complex[0, -2] $CellContext`\[Psi][]) + 
      8 $CellContext`c5 E^(Complex[0, -2] $CellContext`\[Psi][]) + 
      4 $CellContext`c1 E^(Complex[0, 2] $CellContext`\[Psi][]) + 
      16 $CellContext`c3 E^(Complex[0, 2] $CellContext`\[Psi][]) + 
      16 $CellContext`c6 E^(Complex[0, 2] $CellContext`\[Psi][])) Sin[
        $CellContext`\[Psi][]]^(-2 - $CellContext`h), Rational[1, 4] 
     E^(Complex[
         0, 1] ($CellContext`h $CellContext`\[Tau][] + $CellContext`m \
$CellContext`\[CurlyPhi][]) + $CellContext`m $CellContext`\[Psi][]) \
(-$CellContext`c1 E^(Complex[0, -1] $CellContext`\[Psi][]) + 
      2 $CellContext`c2 E^(Complex[0, -1] $CellContext`\[Psi][]) - 
      2 $CellContext`c1 E^(Complex[0, 1] $CellContext`\[Psi][]) - 
      4 $CellContext`c3 E^(Complex[0, 1] $CellContext`\[Psi][])) Sin[
        $CellContext`\[Psi][]]^(-1 - $CellContext`h), Rational[1, 16] 
     E^(Complex[
         0, 1] ($CellContext`h $CellContext`\[Tau][] + $CellContext`m \
$CellContext`\[CurlyPhi][]) + $CellContext`m $CellContext`\[Psi][]) ((-2) \
$CellContext`c1 - 4 $CellContext`c2 - 8 $CellContext`c3 - $CellContext`c1 
      E^(Complex[0, -2] $CellContext`\[Psi][]) - 2 $CellContext`c2 
      E^(Complex[0, -2] $CellContext`\[Psi][]) + 
      8 $CellContext`c5 E^(Complex[0, -2] $CellContext`\[Psi][]) - 
      8 $CellContext`c3 E^(Complex[0, 2] $CellContext`\[Psi][]) - 
      16 $CellContext`c6 E^(Complex[0, 2] $CellContext`\[Psi][])) Sin[
        $CellContext`\[Psi][]]^(-2 - $CellContext`h), Rational[1, 4] 
     E^(Complex[
         0, 1] ($CellContext`h $CellContext`\[Tau][] + $CellContext`m \
$CellContext`\[CurlyPhi][]) + $CellContext`m $CellContext`\[Psi][]) \
(-$CellContext`c7 E^(Complex[0, -1] $CellContext`\[Psi][]) + 
      2 $CellContext`c8 E^(Complex[0, -1] $CellContext`\[Psi][]) - 
      2 $CellContext`c7 E^(Complex[0, 1] $CellContext`\[Psi][]) - 
      4 $CellContext`c9 E^(Complex[0, 1] $CellContext`\[Psi][])) Sin[
        $CellContext`\[Psi][]]^(-1 - $CellContext`h)}, {
    Rational[1, 4] 
     E^(Complex[
         0, 1] ($CellContext`h $CellContext`\[Tau][] + $CellContext`m \
$CellContext`\[CurlyPhi][]) + $CellContext`m $CellContext`\[Psi][]) \
(-$CellContext`c1 E^(Complex[0, -1] $CellContext`\[Psi][]) + 
      2 $CellContext`c2 E^(Complex[0, -1] $CellContext`\[Psi][]) - 
      2 $CellContext`c1 E^(Complex[0, 1] $CellContext`\[Psi][]) - 
      4 $CellContext`c3 E^(Complex[0, 1] $CellContext`\[Psi][])) Sin[
        $CellContext`\[Psi][]]^(-1 - $CellContext`h), $CellContext`c1 
     E^(Complex[
         0, 1] ($CellContext`h $CellContext`\[Tau][] + $CellContext`m \
$CellContext`\[CurlyPhi][]) + $CellContext`m $CellContext`\[Psi][]) Sin[
        $CellContext`\[Psi][]]^(-$CellContext`h), Rational[1, 4] 
     E^(Complex[
         0, 1] ($CellContext`h $CellContext`\[Tau][] + $CellContext`m \
$CellContext`\[CurlyPhi][]) + $CellContext`m $CellContext`\[Psi][]) \
($CellContext`c1 E^(Complex[0, -1] $CellContext`\[Psi][]) + 
      2 $CellContext`c2 E^(Complex[0, -1] $CellContext`\[Psi][]) + 
      4 $CellContext`c3 E^(Complex[0, 1] $CellContext`\[Psi][])) Sin[
        $CellContext`\[Psi][]]^(-1 - $CellContext`h), $CellContext`c7 
     E^(Complex[
         0, 1] ($CellContext`h $CellContext`\[Tau][] + $CellContext`m \
$CellContext`\[CurlyPhi][]) + $CellContext`m $CellContext`\[Psi][]) Sin[
        $CellContext`\[Psi][]]^(-$CellContext`h)}, {
    Rational[1, 16] 
     E^(Complex[
         0, 1] ($CellContext`h $CellContext`\[Tau][] + $CellContext`m \
$CellContext`\[CurlyPhi][]) + $CellContext`m $CellContext`\[Psi][]) ((-2) \
$CellContext`c1 - 4 $CellContext`c2 - 8 $CellContext`c3 - $CellContext`c1 
      E^(Complex[0, -2] $CellContext`\[Psi][]) - 2 $CellContext`c2 
      E^(Complex[0, -2] $CellContext`\[Psi][]) + 
      8 $CellContext`c5 E^(Complex[0, -2] $CellContext`\[Psi][]) - 
      8 $CellContext`c3 E^(Complex[0, 2] $CellContext`\[Psi][]) - 
      16 $CellContext`c6 E^(Complex[0, 2] $CellContext`\[Psi][])) Sin[
        $CellContext`\[Psi][]]^(-2 - $CellContext`h), Rational[1, 4] 
     E^(Complex[
         0, 1] ($CellContext`h $CellContext`\[Tau][] + $CellContext`m \
$CellContext`\[CurlyPhi][]) + $CellContext`m $CellContext`\[Psi][]) \
($CellContext`c1 E^(Complex[0, -1] $CellContext`\[Psi][]) + 
      2 $CellContext`c2 E^(Complex[0, -1] $CellContext`\[Psi][]) + 
      4 $CellContext`c3 E^(Complex[0, 1] $CellContext`\[Psi][])) Sin[
        $CellContext`\[Psi][]]^(-1 - $CellContext`h), Rational[1, 16] 
     E^(Complex[
         0, 1] ($CellContext`h $CellContext`\[Tau][] + $CellContext`m \
$CellContext`\[CurlyPhi][]) + $CellContext`m $CellContext`\[Psi][]) ((-8) \
$CellContext`c4 + $CellContext`c1 E^(Complex[0, -2] $CellContext`\[Psi][]) + 
      2 $CellContext`c2 E^(Complex[0, -2] $CellContext`\[Psi][]) + 
      8 $CellContext`c5 E^(Complex[0, -2] $CellContext`\[Psi][]) + 
      16 $CellContext`c6 E^(Complex[0, 2] $CellContext`\[Psi][])) Sin[
        $CellContext`\[Psi][]]^(-2 - $CellContext`h), Rational[1, 4] 
     E^(Complex[
         0, 1] ($CellContext`h $CellContext`\[Tau][] + $CellContext`m \
$CellContext`\[CurlyPhi][]) + $CellContext`m $CellContext`\[Psi][]) \
($CellContext`c7 E^(Complex[0, -1] $CellContext`\[Psi][]) + 
      2 $CellContext`c8 E^(Complex[0, -1] $CellContext`\[Psi][]) + 
      4 $CellContext`c9 E^(Complex[0, 1] $CellContext`\[Psi][])) Sin[
        $CellContext`\[Psi][]]^(-1 - $CellContext`h)}, {
    Rational[1, 4] 
     E^(Complex[
         0, 1] ($CellContext`h $CellContext`\[Tau][] + $CellContext`m \
$CellContext`\[CurlyPhi][]) + $CellContext`m $CellContext`\[Psi][]) \
(-$CellContext`c7 E^(Complex[0, -1] $CellContext`\[Psi][]) + 
      2 $CellContext`c8 E^(Complex[0, -1] $CellContext`\[Psi][]) - 
      2 $CellContext`c7 E^(Complex[0, 1] $CellContext`\[Psi][]) - 
      4 $CellContext`c9 E^(Complex[0, 1] $CellContext`\[Psi][])) Sin[
        $CellContext`\[Psi][]]^(-1 - $CellContext`h), $CellContext`c7 
     E^(Complex[
         0, 1] ($CellContext`h $CellContext`\[Tau][] + $CellContext`m \
$CellContext`\[CurlyPhi][]) + $CellContext`m $CellContext`\[Psi][]) Sin[
        $CellContext`\[Psi][]]^(-$CellContext`h), Rational[1, 4] 
     E^(Complex[
         0, 1] ($CellContext`h $CellContext`\[Tau][] + $CellContext`m \
$CellContext`\[CurlyPhi][]) + $CellContext`m $CellContext`\[Psi][]) \
($CellContext`c7 E^(Complex[0, -1] $CellContext`\[Psi][]) + 
      2 $CellContext`c8 E^(Complex[0, -1] $CellContext`\[Psi][]) + 
      4 $CellContext`c9 E^(Complex[0, 1] $CellContext`\[Psi][])) Sin[
        $CellContext`\[Psi][]]^(-1 - $CellContext`h), $CellContext`cuu 
     E^(Complex[
         0, 1] ($CellContext`h $CellContext`\[Tau][] + $CellContext`m \
$CellContext`\[CurlyPhi][]) + $CellContext`m $CellContext`\[Psi][]) Sin[
        $CellContext`\[Psi][]]^(-$CellContext`h)}}, {-$CellContext`global, \
-$CellContext`global}, 0][-$CellContext`a, -$CellContext`b],
  Editable->False]], "Output"]
}, Open  ]],

Cell[TextData[{
 "Show the highest weight properties:\n  ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["\[ScriptCapitalL]", 
      SubscriptBox["W", "0"]], 
     SubsuperscriptBox["W", "ab", 
      RowBox[{"(", 
       RowBox[{"m", " ", "h", " ", "0"}], ")"}]]}], "=", 
    RowBox[{"m", " ", 
     SubsuperscriptBox["W", "ab", 
      RowBox[{"(", 
       RowBox[{"m", " ", "h", " ", "0"}], ")"}]]}]}], TraditionalForm]]],
 "\n  ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["\[ScriptCapitalL]", 
      SubscriptBox["L", "0"]], 
     SubsuperscriptBox["W", "ab", 
      RowBox[{"(", 
       RowBox[{"m", " ", "h", " ", "0"}], ")"}]]}], "=", 
    RowBox[{
     RowBox[{"-", "h"}], " ", 
     SubsuperscriptBox["W", "ab", 
      RowBox[{"(", 
       RowBox[{"m", " ", "h", " ", "0"}], ")"}]]}]}], TraditionalForm]]],
 "\n  ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["\[ScriptCapitalL]", 
      SubscriptBox["L", "+"]], 
     SubsuperscriptBox["W", "ab", 
      RowBox[{"(", 
       RowBox[{"m", " ", "h", " ", "0"}], ")"}]]}], "=", "0"}], 
   TraditionalForm]]],
 "\n  ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"\[CapitalOmega]", " ", 
     SubsuperscriptBox["W", "ab", 
      RowBox[{"(", 
       RowBox[{"m", " ", "h", " ", "0"}], ")"}]]}], "=", 
    RowBox[{
     RowBox[{"h", "(", 
      RowBox[{"h", "+", "1"}], ")"}], 
     SubsuperscriptBox["W", "ab", 
      RowBox[{"(", 
       RowBox[{"m", " ", "h", " ", "0"}], ")"}]]}]}], TraditionalForm]]]
}], "Text"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"With", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"test", "=", 
      RowBox[{
       RowBox[{"HighestWeightW", "[", 
        RowBox[{"m", ",", "h"}], "]"}], "[", 
       RowBox[{
        RowBox[{"-", "a"}], ",", 
        RowBox[{"-", "b"}]}], "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"LieD", "[", 
         RowBox[{"W0", "[", "a", "]"}], "]"}], "@", "test"}], "\[Equal]", 
       RowBox[{"m", " ", "test"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"LieD", "[", 
         RowBox[{"L0", "[", "a", "]"}], "]"}], "@", "test"}], "\[Equal]", 
       RowBox[{
        RowBox[{"-", "h"}], " ", "test"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"LieD", "[", 
         RowBox[{"Lp", "[", "a", "]"}], "]"}], "@", "test"}], "\[Equal]", 
       "0"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"casimir", "@", "test"}], "\[Equal]", 
       RowBox[{"h", 
        RowBox[{"(", 
         RowBox[{"h", "+", "1"}], ")"}], "test"}]}]}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"LieDToCovD", "[", 
   RowBox[{
    RowBox[{"%", "/.", "KVFsToComponents"}], ",", "cd"}], "]"}], "//", 
  "Simplify"}]}], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"True", ",", "True", ",", "True", ",", "True"}], "}"}]], "Output"]
}, Open  ]],

Cell["\<\
Define descendants. Cache the results to avoid long calculations\
\>", "Text"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"HighestWeightW", "[", 
   RowBox[{"m_", ",", "h_", ",", "0"}], "]"}], ":=", 
  RowBox[{"HighestWeightW", "[", 
   RowBox[{"m", ",", "h"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"HighestWeightW", "[", 
   RowBox[{"m_", ",", "h_", ",", 
    RowBox[{"k_Integer", "?", "Positive"}]}], "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"HighestWeightW", "[", 
     RowBox[{"m", ",", "h", ",", "k"}], "]"}], "=", "\[IndentingNewLine]", 
    RowBox[{"MapAt", "[", 
     RowBox[{"Factor", ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"LieDToCovD", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"LieD", "[", 
             RowBox[{"Lm", "[", "a", "]"}], "]"}], "@", 
            RowBox[{
             RowBox[{"HighestWeightW", "[", 
              RowBox[{"m", ",", "h", ",", 
               RowBox[{"k", "-", "1"}]}], "]"}], "[", 
             RowBox[{
              RowBox[{"-", "a"}], ",", 
              RowBox[{"-", "b"}]}], "]"}]}], "/.", "KVFsToComponents"}], ",", 
          "cd"}], "]"}], "//", "Factor"}], "//", "Head"}], ",", 
      "\[IndentingNewLine]", "1"}], "]"}]}], ")"}]}]}], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"HighestWeightW", "[", 
   RowBox[{"m", ",", "h", ",", "1"}], "]"}], "[", 
  RowBox[{
   RowBox[{"-", "a"}], ",", 
   RowBox[{"-", "b"}]}], "]"}]], "Input"],

Cell[BoxData[
 InterpretationBox[
  StyleBox[GridBox[{
     {
      StyleBox[GridBox[{
         {
          TagBox[
           TooltipBox["\<\"\[GrayCircle]\"\>",
            RowBox[{
              RowBox[{"{", 
                RowBox[{"1", ",", "1"}], "}"}], "\[Rule]", 
              RowBox[{
                FractionBox["1", "8"], " ", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{
                   RowBox[{
                    RowBox[{"-", "\[ImaginaryI]"}], " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Tau]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Tau][], Editable -> False]}], "+", 
                   RowBox[{"\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"h"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`h, Editable -> False], " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Tau]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Tau][], Editable -> False]}], "+", 
                   RowBox[{"\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"m"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`m, Editable -> False], " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[CurlyPhi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[CurlyPhi][], Editable -> False]}], "-", 
                   RowBox[{"2", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}], "+", 
                   RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"m"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`m, Editable -> False], " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]}]], " ", 
                SuperscriptBox[
                 RowBox[{
                   InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                   InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}], 
                 RowBox[{
                   RowBox[{"-", "2"}], "-", 
                   InterpretationBox[
                    StyleBox[
                    RowBox[{"h"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`h, Editable -> False]}]], " ", 
                RowBox[{"(", 
                  RowBox[{
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(1\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c1, Editable -> False], " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"h"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`h, Editable -> False], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Cos"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Cos, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "-", 
                    RowBox[{"6", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(2\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c2, Editable -> False], " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"h"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`h, Editable -> False], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Cos"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Cos, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "+", 
                    RowBox[{"8", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(5\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c5, Editable -> False], " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"h"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`h, Editable -> False], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Cos"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Cos, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "+", 
                    RowBox[{"4", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(1\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c1, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]], " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"h"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`h, Editable -> False], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Cos"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Cos, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "-", 
                    RowBox[{"8", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(2\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c2, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]], " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"h"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`h, Editable -> False], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Cos"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Cos, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "+", 
                    RowBox[{"16", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(3\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c3, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]], " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"h"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`h, Editable -> False], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Cos"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Cos, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "+", 
                    RowBox[{"8", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(4\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c4, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]], " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"h"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`h, Editable -> False], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Cos"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Cos, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "+", 
                    RowBox[{"4", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(1\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c1, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"4", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]], " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"h"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`h, Editable -> False], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Cos"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Cos, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "+", 
                    RowBox[{"16", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(3\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c3, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"4", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]], " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"h"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`h, Editable -> False], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Cos"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Cos, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "+", 
                    RowBox[{"16", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(6\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c6, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"4", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]], " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"h"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`h, Editable -> False], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Cos"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Cos, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "-", 
                    RowBox[{"8", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(2\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c2, Editable -> False], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "+", 
                    RowBox[{"16", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(5\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c5, Editable -> False], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "-", 
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(1\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c1, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "-", 
                    RowBox[{"4", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(2\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c2, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "-", 
                    RowBox[{"8", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(3\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c3, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "-", 
                    RowBox[{"4", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(1\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c1, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"4", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "-", 
                    RowBox[{"24", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(3\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c3, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"4", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "-", 
                    RowBox[{"32", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(6\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c6, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"4", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "-", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(1\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c1, Editable -> False], " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"m"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`m, Editable -> False], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "+", 
                    RowBox[{"6", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(2\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c2, Editable -> False], " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"m"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`m, Editable -> False], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "-", 
                    RowBox[{"8", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(5\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c5, Editable -> False], " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"m"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`m, Editable -> False], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "-", 
                    RowBox[{"4", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(1\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c1, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]], " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"m"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`m, Editable -> False], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "+", 
                    RowBox[{"8", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(2\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c2, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]], " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"m"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`m, Editable -> False], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "-", 
                    RowBox[{"16", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(3\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c3, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]], " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"m"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`m, Editable -> False], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "-", 
                    RowBox[{"8", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(4\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c4, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]], " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"m"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`m, Editable -> False], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "-", 
                    RowBox[{"4", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(1\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c1, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"4", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]], " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"m"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`m, Editable -> False], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "-", 
                    RowBox[{"16", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(3\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c3, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"4", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]], " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"m"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`m, Editable -> False], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "-", 
                    RowBox[{"16", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(6\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c6, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"4", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]], " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"m"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`m, Editable -> False], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "-", 
                    RowBox[{"4", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(1\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c1, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]], " ", 
                    SuperscriptBox[
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}], "2"]}], 
                    "+", 
                    RowBox[{"8", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(2\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c2, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]], " ", 
                    SuperscriptBox[
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}], "2"]}], 
                    "-", 
                    RowBox[{"8", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(1\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c1, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"3", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]], " ", 
                    SuperscriptBox[
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}], "2"]}], 
                    "-", 
                    RowBox[{"16", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(3\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c3, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"3", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]], " ", 
                    SuperscriptBox[
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}], 
                    "2"]}]}], ")"}]}]}]],
           
           Annotation[#, {1, 1} -> 
            Rational[1, 8] 
             E^(Complex[0, -1] $CellContext`\[Tau][] + 
               Complex[0, 1] $CellContext`h $CellContext`\[Tau][] + 
               Complex[0, 1] $CellContext`m $CellContext`\[CurlyPhi][] + 
               Complex[
                 0, -2] $CellContext`\[Psi][] + $CellContext`m $CellContext`\
\[Psi][]) Sin[
                $CellContext`\[Psi][]]^(-2 - $CellContext`h) ($CellContext`c1 \
$CellContext`h Cos[
                 $CellContext`\[Psi][]] - 6 $CellContext`c2 $CellContext`h Cos[
                $CellContext`\[Psi][]] + 
              8 $CellContext`c5 $CellContext`h Cos[
                 $CellContext`\[Psi][]] + 
              4 $CellContext`c1 
               E^(Complex[0, 2] $CellContext`\[Psi][]) $CellContext`h Cos[
                 $CellContext`\[Psi][]] - 8 $CellContext`c2 
              E^(Complex[0, 2] $CellContext`\[Psi][]) $CellContext`h Cos[
                $CellContext`\[Psi][]] + 
              16 $CellContext`c3 
               E^(Complex[0, 2] $CellContext`\[Psi][]) $CellContext`h Cos[
                 $CellContext`\[Psi][]] + 
              8 $CellContext`c4 
               E^(Complex[0, 2] $CellContext`\[Psi][]) $CellContext`h Cos[
                 $CellContext`\[Psi][]] + 
              4 $CellContext`c1 
               E^(Complex[0, 4] $CellContext`\[Psi][]) $CellContext`h Cos[
                 $CellContext`\[Psi][]] + 
              16 $CellContext`c3 
               E^(Complex[0, 4] $CellContext`\[Psi][]) $CellContext`h Cos[
                 $CellContext`\[Psi][]] + 
              16 $CellContext`c6 
               E^(Complex[0, 4] $CellContext`\[Psi][]) $CellContext`h Cos[
                 $CellContext`\[Psi][]] + Complex[0, -8] $CellContext`c2 Sin[
                 $CellContext`\[Psi][]] + Complex[0, 16] $CellContext`c5 Sin[
                 $CellContext`\[Psi][]] + 
              Complex[0, -2] $CellContext`c1 
               E^(Complex[0, 2] $CellContext`\[Psi][]) Sin[
                 $CellContext`\[Psi][]] + 
              Complex[0, -4] $CellContext`c2 
               E^(Complex[0, 2] $CellContext`\[Psi][]) Sin[
                 $CellContext`\[Psi][]] + 
              Complex[0, -8] $CellContext`c3 
               E^(Complex[0, 2] $CellContext`\[Psi][]) Sin[
                 $CellContext`\[Psi][]] + 
              Complex[0, -4] $CellContext`c1 
               E^(Complex[0, 4] $CellContext`\[Psi][]) Sin[
                 $CellContext`\[Psi][]] + 
              Complex[0, -24] $CellContext`c3 
               E^(Complex[0, 4] $CellContext`\[Psi][]) Sin[
                 $CellContext`\[Psi][]] + 
              Complex[0, -32] $CellContext`c6 
               E^(Complex[0, 4] $CellContext`\[Psi][]) Sin[
                 $CellContext`\[Psi][]] - $CellContext`c1 $CellContext`m Sin[
                $CellContext`\[Psi][]] + 
              6 $CellContext`c2 $CellContext`m Sin[
                 $CellContext`\[Psi][]] - 8 $CellContext`c5 $CellContext`m Sin[
                $CellContext`\[Psi][]] - 4 $CellContext`c1 
              E^(Complex[0, 2] $CellContext`\[Psi][]) $CellContext`m Sin[
                $CellContext`\[Psi][]] + 
              8 $CellContext`c2 
               E^(Complex[0, 2] $CellContext`\[Psi][]) $CellContext`m Sin[
                 $CellContext`\[Psi][]] - 16 $CellContext`c3 
              E^(Complex[0, 2] $CellContext`\[Psi][]) $CellContext`m Sin[
                $CellContext`\[Psi][]] - 8 $CellContext`c4 
              E^(Complex[0, 2] $CellContext`\[Psi][]) $CellContext`m Sin[
                $CellContext`\[Psi][]] - 4 $CellContext`c1 
              E^(Complex[0, 4] $CellContext`\[Psi][]) $CellContext`m Sin[
                $CellContext`\[Psi][]] - 16 $CellContext`c3 
              E^(Complex[0, 4] $CellContext`\[Psi][]) $CellContext`m Sin[
                $CellContext`\[Psi][]] - 16 $CellContext`c6 
              E^(Complex[0, 4] $CellContext`\[Psi][]) $CellContext`m Sin[
                $CellContext`\[Psi][]] - 4 $CellContext`c1 
              E^(Complex[0, 1] $CellContext`\[Psi][]) Sin[
                 $CellContext`\[Psi][]]^2 + 
              8 $CellContext`c2 E^(Complex[0, 1] $CellContext`\[Psi][]) Sin[
                  $CellContext`\[Psi][]]^2 - 8 $CellContext`c1 
              E^(Complex[0, 3] $CellContext`\[Psi][]) Sin[
                 $CellContext`\[Psi][]]^2 - 16 $CellContext`c3 
              E^(Complex[0, 3] $CellContext`\[Psi][]) Sin[
                 $CellContext`\[Psi][]]^2), "Tooltip"]& ], 
          TagBox[
           TooltipBox["\<\"\[GrayCircle]\"\>",
            RowBox[{
              RowBox[{"{", 
                RowBox[{"1", ",", "2"}], "}"}], "\[Rule]", 
              RowBox[{
                FractionBox["1", "2"], " ", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{
                   RowBox[{
                    RowBox[{"-", "\[ImaginaryI]"}], " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Tau]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Tau][], Editable -> False]}], "+", 
                   RowBox[{"\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"h"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`h, Editable -> False], " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Tau]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Tau][], Editable -> False]}], "+", 
                   RowBox[{"\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"m"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`m, Editable -> False], " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[CurlyPhi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[CurlyPhi][], Editable -> False]}], "-", 
                   RowBox[{"\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}], "+", 
                   RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"m"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`m, Editable -> False], " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]}]], " ", 
                SuperscriptBox[
                 RowBox[{
                   InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                   InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}], 
                 RowBox[{
                   RowBox[{"-", "1"}], "-", 
                   InterpretationBox[
                    StyleBox[
                    RowBox[{"h"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`h, Editable -> False]}]], " ", 
                RowBox[{"(", 
                  RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(1\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c1, Editable -> False]}], " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"h"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`h, Editable -> False], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Cos"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Cos, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "+", 
                    RowBox[{"2", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(2\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c2, Editable -> False], " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"h"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`h, Editable -> False], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Cos"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Cos, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "-", 
                    RowBox[{"2", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(1\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c1, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]], " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"h"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`h, Editable -> False], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Cos"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Cos, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "-", 
                    RowBox[{"4", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(3\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c3, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]], " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"h"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`h, Editable -> False], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Cos"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Cos, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "+", 
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(2\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c2, Editable -> False], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "+", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(1\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c1, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "+", 
                    RowBox[{"4", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(3\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c3, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "+", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(1\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c1, Editable -> False], " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"m"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`m, Editable -> False], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "-", 
                    RowBox[{"2", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(2\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c2, Editable -> False], " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"m"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`m, Editable -> False], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "+", 
                    RowBox[{"2", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(1\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c1, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]], " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"m"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`m, Editable -> False], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "+", 
                    RowBox[{"4", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(3\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c3, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]], " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"m"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`m, Editable -> False], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "+", 
                    RowBox[{"2", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(1\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c1, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]], " ", 
                    SuperscriptBox[
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}], 
                    "2"]}]}], ")"}]}]}]],
           
           Annotation[#, {1, 2} -> 
            Rational[1, 2] 
             E^(Complex[0, -1] $CellContext`\[Tau][] + 
               Complex[0, 1] $CellContext`h $CellContext`\[Tau][] + 
               Complex[0, 1] $CellContext`m $CellContext`\[CurlyPhi][] + 
               Complex[
                 0, -1] $CellContext`\[Psi][] + $CellContext`m $CellContext`\
\[Psi][]) Sin[
                $CellContext`\[Psi][]]^(-1 - $CellContext`h) \
(-$CellContext`c1 $CellContext`h Cos[
                 $CellContext`\[Psi][]] + 2 $CellContext`c2 $CellContext`h Cos[
                 $CellContext`\[Psi][]] - 2 $CellContext`c1 
              E^(Complex[0, 2] $CellContext`\[Psi][]) $CellContext`h Cos[
                $CellContext`\[Psi][]] - 4 $CellContext`c3 
              E^(Complex[0, 2] $CellContext`\[Psi][]) $CellContext`h Cos[
                $CellContext`\[Psi][]] + Complex[0, 2] $CellContext`c2 Sin[
                 $CellContext`\[Psi][]] + 
              Complex[0, 1] $CellContext`c1 
               E^(Complex[0, 2] $CellContext`\[Psi][]) Sin[
                 $CellContext`\[Psi][]] + 
              Complex[0, 4] $CellContext`c3 
               E^(Complex[0, 2] $CellContext`\[Psi][]) Sin[
                 $CellContext`\[Psi][]] + $CellContext`c1 $CellContext`m Sin[
                 $CellContext`\[Psi][]] - 2 $CellContext`c2 $CellContext`m Sin[
                $CellContext`\[Psi][]] + 
              2 $CellContext`c1 
               E^(Complex[0, 2] $CellContext`\[Psi][]) $CellContext`m Sin[
                 $CellContext`\[Psi][]] + 
              4 $CellContext`c3 
               E^(Complex[0, 2] $CellContext`\[Psi][]) $CellContext`m Sin[
                 $CellContext`\[Psi][]] + 
              2 $CellContext`c1 E^(Complex[0, 1] $CellContext`\[Psi][]) Sin[
                  $CellContext`\[Psi][]]^2), "Tooltip"]& ], 
          TagBox[
           TooltipBox["\<\"\[GrayCircle]\"\>",
            RowBox[{
              RowBox[{"{", 
                RowBox[{"1", ",", "3"}], "}"}], "\[Rule]", 
              RowBox[{
                FractionBox["1", "8"], " ", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{
                   RowBox[{
                    RowBox[{"-", "\[ImaginaryI]"}], " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Tau]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Tau][], Editable -> False]}], "+", 
                   RowBox[{"\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"h"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`h, Editable -> False], " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Tau]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Tau][], Editable -> False]}], "+", 
                   RowBox[{"\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"m"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`m, Editable -> False], " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[CurlyPhi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[CurlyPhi][], Editable -> False]}], "-", 
                   RowBox[{"2", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}], "+", 
                   RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"m"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`m, Editable -> False], " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]}]], " ", 
                SuperscriptBox[
                 RowBox[{
                   InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                   InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}], 
                 RowBox[{
                   RowBox[{"-", "2"}], "-", 
                   InterpretationBox[
                    StyleBox[
                    RowBox[{"h"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`h, Editable -> False]}]], " ", 
                RowBox[{"(", 
                  RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(1\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c1, Editable -> False]}], " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"h"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`h, Editable -> False], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Cos"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Cos, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "-", 
                    RowBox[{"2", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(2\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c2, Editable -> False], " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"h"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`h, Editable -> False], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Cos"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Cos, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "+", 
                    RowBox[{"8", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(5\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c5, Editable -> False], " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"h"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`h, Editable -> False], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Cos"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Cos, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "-", 
                    RowBox[{"2", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(1\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c1, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]], " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"h"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`h, Editable -> False], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Cos"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Cos, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "-", 
                    RowBox[{"4", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(2\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c2, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]], " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"h"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`h, Editable -> False], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Cos"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Cos, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "-", 
                    RowBox[{"8", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(3\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c3, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]], " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"h"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`h, Editable -> False], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Cos"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Cos, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "-", 
                    RowBox[{"8", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(3\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c3, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"4", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]], " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"h"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`h, Editable -> False], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Cos"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Cos, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "-", 
                    RowBox[{"16", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(6\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c6, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"4", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]], " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"h"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`h, Editable -> False], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Cos"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Cos, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "-", 
                    RowBox[{"4", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(2\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c2, Editable -> False], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "+", 
                    RowBox[{"16", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(5\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c5, Editable -> False], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "+", 
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(1\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c1, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "-", 
                    RowBox[{"4", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(2\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c2, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "+", 
                    RowBox[{"8", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(3\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c3, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "+", 
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(1\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c1, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"4", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> False], 
                    
                    $CellContext`\[Psi][], Editable -> False]}]], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "+", 
                    RowBox[{"16", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(3\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c3, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"4", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "+", 
                    RowBox[{"32", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(6\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c6, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"4", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "+", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(1\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c1, Editable -> False], " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"m"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`m, Editable -> False], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "+", 
                    RowBox[{"2", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(2\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c2, Editable -> False], " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"m"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`m, Editable -> False], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "-", 
                    RowBox[{"8", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(5\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c5, Editable -> False], " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"m"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`m, Editable -> False], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "+", 
                    RowBox[{"2", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(1\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c1, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]], " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"m"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`m, Editable -> False], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "+", 
                    RowBox[{"4", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(2\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c2, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]], " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"m"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`m, Editable -> False], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "+", 
                    RowBox[{"8", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(3\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c3, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]], " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"m"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`m, Editable -> False], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "+", 
                    RowBox[{"8", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(3\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c3, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"4", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]], " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"m"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`m, Editable -> False], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "+", 
                    RowBox[{"16", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(6\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c6, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"4", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]], " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"m"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`m, Editable -> False], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "-", 
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(1\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c1, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Cos"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Cos, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "+", 
                    RowBox[{"4", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(2\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c2, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Cos"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Cos, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "-", 
                    RowBox[{"4", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(1\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c1, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"3", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Cos"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Cos, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "-", 
                    RowBox[{"8", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(3\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c3, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"3", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Cos"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Cos, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "+", 
                    RowBox[{"2", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(1\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c1, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]], " ", 
                    SuperscriptBox[
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}], "2"]}], 
                    "+", 
                    RowBox[{"4", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(2\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c2, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]], " ", 
                    SuperscriptBox[
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}], "2"]}], 
                    "+", 
                    RowBox[{"8", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(3\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c3, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"3", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]], " ", 
                    SuperscriptBox[
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}], 
                    "2"]}]}], ")"}]}]}]],
           
           Annotation[#, {1, 3} -> 
            Rational[1, 8] 
             E^(Complex[0, -1] $CellContext`\[Tau][] + 
               Complex[0, 1] $CellContext`h $CellContext`\[Tau][] + 
               Complex[0, 1] $CellContext`m $CellContext`\[CurlyPhi][] + 
               Complex[
                 0, -2] $CellContext`\[Psi][] + $CellContext`m $CellContext`\
\[Psi][]) Sin[
                $CellContext`\[Psi][]]^(-2 - $CellContext`h) \
(-$CellContext`c1 $CellContext`h Cos[
                 $CellContext`\[Psi][]] - 2 $CellContext`c2 $CellContext`h Cos[
                $CellContext`\[Psi][]] + 
              8 $CellContext`c5 $CellContext`h Cos[
                 $CellContext`\[Psi][]] - 2 $CellContext`c1 
              E^(Complex[0, 2] $CellContext`\[Psi][]) $CellContext`h Cos[
                $CellContext`\[Psi][]] - 4 $CellContext`c2 
              E^(Complex[0, 2] $CellContext`\[Psi][]) $CellContext`h Cos[
                $CellContext`\[Psi][]] - 8 $CellContext`c3 
              E^(Complex[0, 2] $CellContext`\[Psi][]) $CellContext`h Cos[
                $CellContext`\[Psi][]] - 8 $CellContext`c3 
              E^(Complex[0, 4] $CellContext`\[Psi][]) $CellContext`h Cos[
                $CellContext`\[Psi][]] - 16 $CellContext`c6 
              E^(Complex[0, 4] $CellContext`\[Psi][]) $CellContext`h Cos[
                $CellContext`\[Psi][]] + Complex[0, -4] $CellContext`c2 Sin[
                 $CellContext`\[Psi][]] + Complex[0, 16] $CellContext`c5 Sin[
                 $CellContext`\[Psi][]] + 
              Complex[0, 2] $CellContext`c1 
               E^(Complex[0, 2] $CellContext`\[Psi][]) Sin[
                 $CellContext`\[Psi][]] + 
              Complex[0, -4] $CellContext`c2 
               E^(Complex[0, 2] $CellContext`\[Psi][]) Sin[
                 $CellContext`\[Psi][]] + 
              Complex[0, 8] $CellContext`c3 
               E^(Complex[0, 2] $CellContext`\[Psi][]) Sin[
                 $CellContext`\[Psi][]] + 
              Complex[0, 2] $CellContext`c1 
               E^(Complex[0, 4] $CellContext`\[Psi][]) Sin[
                 $CellContext`\[Psi][]] + 
              Complex[0, 16] $CellContext`c3 
               E^(Complex[0, 4] $CellContext`\[Psi][]) Sin[
                 $CellContext`\[Psi][]] + 
              Complex[0, 32] $CellContext`c6 
               E^(Complex[0, 4] $CellContext`\[Psi][]) Sin[
                 $CellContext`\[Psi][]] + $CellContext`c1 $CellContext`m Sin[
                 $CellContext`\[Psi][]] + 2 $CellContext`c2 $CellContext`m Sin[
                 $CellContext`\[Psi][]] - 8 $CellContext`c5 $CellContext`m Sin[
                $CellContext`\[Psi][]] + 
              2 $CellContext`c1 
               E^(Complex[0, 2] $CellContext`\[Psi][]) $CellContext`m Sin[
                 $CellContext`\[Psi][]] + 
              4 $CellContext`c2 
               E^(Complex[0, 2] $CellContext`\[Psi][]) $CellContext`m Sin[
                 $CellContext`\[Psi][]] + 
              8 $CellContext`c3 
               E^(Complex[0, 2] $CellContext`\[Psi][]) $CellContext`m Sin[
                 $CellContext`\[Psi][]] + 
              8 $CellContext`c3 
               E^(Complex[0, 4] $CellContext`\[Psi][]) $CellContext`m Sin[
                 $CellContext`\[Psi][]] + 
              16 $CellContext`c6 
               E^(Complex[0, 4] $CellContext`\[Psi][]) $CellContext`m Sin[
                 $CellContext`\[Psi][]] + 
              Complex[0, -2] $CellContext`c1 
               E^(Complex[0, 1] $CellContext`\[Psi][]) Cos[
                 $CellContext`\[Psi][]] Sin[
                 $CellContext`\[Psi][]] + 
              Complex[0, 4] $CellContext`c2 
               E^(Complex[0, 1] $CellContext`\[Psi][]) Cos[
                 $CellContext`\[Psi][]] Sin[
                 $CellContext`\[Psi][]] + 
              Complex[0, -4] $CellContext`c1 
               E^(Complex[0, 3] $CellContext`\[Psi][]) Cos[
                 $CellContext`\[Psi][]] Sin[
                 $CellContext`\[Psi][]] + 
              Complex[0, -8] $CellContext`c3 
               E^(Complex[0, 3] $CellContext`\[Psi][]) Cos[
                 $CellContext`\[Psi][]] Sin[
                 $CellContext`\[Psi][]] + 
              2 $CellContext`c1 E^(Complex[0, 1] $CellContext`\[Psi][]) Sin[
                  $CellContext`\[Psi][]]^2 + 
              4 $CellContext`c2 E^(Complex[0, 1] $CellContext`\[Psi][]) Sin[
                  $CellContext`\[Psi][]]^2 + 
              8 $CellContext`c3 E^(Complex[0, 3] $CellContext`\[Psi][]) Sin[
                  $CellContext`\[Psi][]]^2), "Tooltip"]& ], 
          TagBox[
           TooltipBox["\<\"\[GrayCircle]\"\>",
            RowBox[{
              RowBox[{"{", 
                RowBox[{"1", ",", "4"}], "}"}], "\[Rule]", 
              RowBox[{
                FractionBox["1", "2"], " ", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{
                   RowBox[{
                    RowBox[{"-", "\[ImaginaryI]"}], " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Tau]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Tau][], Editable -> False]}], "+", 
                   RowBox[{"\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"h"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`h, Editable -> False], " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Tau]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Tau][], Editable -> False]}], "+", 
                   RowBox[{"\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"m"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`m, Editable -> False], " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[CurlyPhi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[CurlyPhi][], Editable -> False]}], "-", 
                   RowBox[{"\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}], "+", 
                   RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"m"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`m, Editable -> False], " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]}]], " ", 
                SuperscriptBox[
                 RowBox[{
                   InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                   InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}], 
                 RowBox[{
                   RowBox[{"-", "1"}], "-", 
                   InterpretationBox[
                    StyleBox[
                    RowBox[{"h"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`h, Editable -> False]}]], " ", 
                RowBox[{"(", 
                  RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(7\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c7, Editable -> False]}], " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"h"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`h, Editable -> False], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Cos"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Cos, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "+", 
                    RowBox[{"2", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(8\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c8, Editable -> False], " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"h"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`h, Editable -> False], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Cos"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Cos, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "-", 
                    RowBox[{"2", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(7\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c7, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]], " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"h"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`h, Editable -> False], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Cos"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Cos, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "-", 
                    RowBox[{"4", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(9\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c9, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]], " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"h"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`h, Editable -> False], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Cos"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Cos, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "+", 
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(8\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c8, Editable -> False], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "+", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(7\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c7, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "+", 
                    RowBox[{"4", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(9\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c9, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "+", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(7\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c7, Editable -> False], " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"m"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`m, Editable -> False], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "-", 
                    RowBox[{"2", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(8\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c8, Editable -> False], " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"m"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`m, Editable -> False], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "+", 
                    RowBox[{"2", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(7\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c7, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]], " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"m"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`m, Editable -> False], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "+", 
                    RowBox[{"4", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(9\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c9, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]], " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"m"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`m, Editable -> False], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "+", 
                    RowBox[{"2", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(7\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c7, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]], " ", 
                    SuperscriptBox[
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}], 
                    "2"]}]}], ")"}]}]}]],
           
           Annotation[#, {1, 4} -> 
            Rational[1, 2] 
             E^(Complex[0, -1] $CellContext`\[Tau][] + 
               Complex[0, 1] $CellContext`h $CellContext`\[Tau][] + 
               Complex[0, 1] $CellContext`m $CellContext`\[CurlyPhi][] + 
               Complex[
                 0, -1] $CellContext`\[Psi][] + $CellContext`m $CellContext`\
\[Psi][]) Sin[
                $CellContext`\[Psi][]]^(-1 - $CellContext`h) \
(-$CellContext`c7 $CellContext`h Cos[
                 $CellContext`\[Psi][]] + 2 $CellContext`c8 $CellContext`h Cos[
                 $CellContext`\[Psi][]] - 2 $CellContext`c7 
              E^(Complex[0, 2] $CellContext`\[Psi][]) $CellContext`h Cos[
                $CellContext`\[Psi][]] - 4 $CellContext`c9 
              E^(Complex[0, 2] $CellContext`\[Psi][]) $CellContext`h Cos[
                $CellContext`\[Psi][]] + Complex[0, 2] $CellContext`c8 Sin[
                 $CellContext`\[Psi][]] + 
              Complex[0, 1] $CellContext`c7 
               E^(Complex[0, 2] $CellContext`\[Psi][]) Sin[
                 $CellContext`\[Psi][]] + 
              Complex[0, 4] $CellContext`c9 
               E^(Complex[0, 2] $CellContext`\[Psi][]) Sin[
                 $CellContext`\[Psi][]] + $CellContext`c7 $CellContext`m Sin[
                 $CellContext`\[Psi][]] - 2 $CellContext`c8 $CellContext`m Sin[
                $CellContext`\[Psi][]] + 
              2 $CellContext`c7 
               E^(Complex[0, 2] $CellContext`\[Psi][]) $CellContext`m Sin[
                 $CellContext`\[Psi][]] + 
              4 $CellContext`c9 
               E^(Complex[0, 2] $CellContext`\[Psi][]) $CellContext`m Sin[
                 $CellContext`\[Psi][]] + 
              2 $CellContext`c7 E^(Complex[0, 1] $CellContext`\[Psi][]) Sin[
                  $CellContext`\[Psi][]]^2), "Tooltip"]& ]},
         {
          TagBox[
           TooltipBox["\<\"\[GrayCircle]\"\>",
            RowBox[{
              RowBox[{"{", 
                RowBox[{"2", ",", "1"}], "}"}], "\[Rule]", 
              RowBox[{
                FractionBox["1", "2"], " ", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{
                   RowBox[{
                    RowBox[{"-", "\[ImaginaryI]"}], " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Tau]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Tau][], Editable -> False]}], "+", 
                   RowBox[{"\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"h"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`h, Editable -> False], " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Tau]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Tau][], Editable -> False]}], "+", 
                   RowBox[{"\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"m"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`m, Editable -> False], " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[CurlyPhi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[CurlyPhi][], Editable -> False]}], "-", 
                   RowBox[{"\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}], "+", 
                   RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"m"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`m, Editable -> False], " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]}]], " ", 
                SuperscriptBox[
                 RowBox[{
                   InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                   InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}], 
                 RowBox[{
                   RowBox[{"-", "1"}], "-", 
                   InterpretationBox[
                    StyleBox[
                    RowBox[{"h"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`h, Editable -> False]}]], " ", 
                RowBox[{"(", 
                  RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(1\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c1, Editable -> False]}], " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"h"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`h, Editable -> False], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Cos"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Cos, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "+", 
                    RowBox[{"2", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(2\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c2, Editable -> False], " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"h"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`h, Editable -> False], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Cos"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Cos, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "-", 
                    RowBox[{"2", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(1\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c1, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]], " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"h"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`h, Editable -> False], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Cos"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Cos, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "-", 
                    RowBox[{"4", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(3\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c3, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]], " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"h"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`h, Editable -> False], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Cos"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Cos, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "+", 
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(2\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c2, Editable -> False], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "+", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(1\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c1, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "+", 
                    RowBox[{"4", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(3\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c3, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "+", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(1\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c1, Editable -> False], " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"m"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`m, Editable -> False], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "-", 
                    RowBox[{"2", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(2\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c2, Editable -> False], " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"m"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`m, Editable -> False], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "+", 
                    RowBox[{"2", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(1\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c1, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]], " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"m"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`m, Editable -> False], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "+", 
                    RowBox[{"4", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(3\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c3, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]], " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"m"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`m, Editable -> False], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "+", 
                    RowBox[{"2", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(1\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c1, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]], " ", 
                    SuperscriptBox[
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}], 
                    "2"]}]}], ")"}]}]}]],
           
           Annotation[#, {2, 1} -> 
            Rational[1, 2] 
             E^(Complex[0, -1] $CellContext`\[Tau][] + 
               Complex[0, 1] $CellContext`h $CellContext`\[Tau][] + 
               Complex[0, 1] $CellContext`m $CellContext`\[CurlyPhi][] + 
               Complex[
                 0, -1] $CellContext`\[Psi][] + $CellContext`m $CellContext`\
\[Psi][]) Sin[
                $CellContext`\[Psi][]]^(-1 - $CellContext`h) \
(-$CellContext`c1 $CellContext`h Cos[
                 $CellContext`\[Psi][]] + 2 $CellContext`c2 $CellContext`h Cos[
                 $CellContext`\[Psi][]] - 2 $CellContext`c1 
              E^(Complex[0, 2] $CellContext`\[Psi][]) $CellContext`h Cos[
                $CellContext`\[Psi][]] - 4 $CellContext`c3 
              E^(Complex[0, 2] $CellContext`\[Psi][]) $CellContext`h Cos[
                $CellContext`\[Psi][]] + Complex[0, 2] $CellContext`c2 Sin[
                 $CellContext`\[Psi][]] + 
              Complex[0, 1] $CellContext`c1 
               E^(Complex[0, 2] $CellContext`\[Psi][]) Sin[
                 $CellContext`\[Psi][]] + 
              Complex[0, 4] $CellContext`c3 
               E^(Complex[0, 2] $CellContext`\[Psi][]) Sin[
                 $CellContext`\[Psi][]] + $CellContext`c1 $CellContext`m Sin[
                 $CellContext`\[Psi][]] - 2 $CellContext`c2 $CellContext`m Sin[
                $CellContext`\[Psi][]] + 
              2 $CellContext`c1 
               E^(Complex[0, 2] $CellContext`\[Psi][]) $CellContext`m Sin[
                 $CellContext`\[Psi][]] + 
              4 $CellContext`c3 
               E^(Complex[0, 2] $CellContext`\[Psi][]) $CellContext`m Sin[
                 $CellContext`\[Psi][]] + 
              2 $CellContext`c1 E^(Complex[0, 1] $CellContext`\[Psi][]) Sin[
                  $CellContext`\[Psi][]]^2), "Tooltip"]& ], 
          TagBox[
           TooltipBox["\<\"\[GrayCircle]\"\>",
            RowBox[{
              RowBox[{"{", 
                RowBox[{"2", ",", "2"}], "}"}], "\[Rule]", 
              RowBox[{
                RowBox[{"-", "2"}], " ", 
                InterpretationBox[
                 StyleBox[
                  RowBox[{"\!\(\*SubscriptBox[\(c\), \(1\)]\)"}], AutoSpacing -> 
                  False, ShowAutoStyles -> False], $CellContext`c1, Editable -> 
                 False], " ", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{
                   RowBox[{
                    RowBox[{"-", "\[ImaginaryI]"}], " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Tau]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Tau][], Editable -> False]}], "+", 
                   RowBox[{"\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"h"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`h, Editable -> False], " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Tau]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Tau][], Editable -> False]}], "+", 
                   RowBox[{"\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"m"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`m, Editable -> False], " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[CurlyPhi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[CurlyPhi][], Editable -> False]}], "+", 
                   RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"m"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`m, Editable -> False], " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]}]], " ", 
                SuperscriptBox[
                 RowBox[{
                   InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                   InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}], 
                 RowBox[{"-", 
                   InterpretationBox[
                    StyleBox[
                    RowBox[{"h"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`h, Editable -> False]}]], " ", 
                RowBox[{"(", 
                  RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"h"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`h, Editable -> False]}], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Cos"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Cos, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "+", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"m"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`m, Editable -> False], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}]}], 
                  ")"}]}]}]],
           
           Annotation[#, {2, 2} -> (-2) $CellContext`c1 
             E^(Complex[0, -1] $CellContext`\[Tau][] + 
               Complex[0, 1] $CellContext`h $CellContext`\[Tau][] + 
               Complex[
                 0, 1] $CellContext`m $CellContext`\[CurlyPhi][] + \
$CellContext`m $CellContext`\[Psi][]) Sin[
                $CellContext`\[Psi][]]^(-$CellContext`h) (-$CellContext`h 
               Cos[
                 $CellContext`\[Psi][]] + $CellContext`m Sin[
                 $CellContext`\[Psi][]]), "Tooltip"]& ], 
          TagBox[
           TooltipBox["\<\"\[GrayCircle]\"\>",
            RowBox[{
              RowBox[{"{", 
                RowBox[{"2", ",", "3"}], "}"}], "\[Rule]", 
              RowBox[{
                FractionBox["1", "2"], " ", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{
                   RowBox[{
                    RowBox[{"-", "\[ImaginaryI]"}], " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Tau]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Tau][], Editable -> False]}], "+", 
                   RowBox[{"\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"h"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`h, Editable -> False], " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Tau]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Tau][], Editable -> False]}], "+", 
                   RowBox[{"\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"m"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`m, Editable -> False], " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[CurlyPhi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[CurlyPhi][], Editable -> False]}], "-", 
                   RowBox[{"\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}], "+", 
                   RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"m"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`m, Editable -> False], " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]}]], " ", 
                SuperscriptBox[
                 RowBox[{
                   InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                   InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}], 
                 RowBox[{
                   RowBox[{"-", "1"}], "-", 
                   InterpretationBox[
                    StyleBox[
                    RowBox[{"h"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`h, Editable -> False]}]], " ", 
                RowBox[{"(", 
                  RowBox[{
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(1\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c1, Editable -> False], " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"h"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`h, Editable -> False], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Cos"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Cos, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "+", 
                    RowBox[{"2", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(2\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c2, Editable -> False], " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"h"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`h, Editable -> False], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Cos"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Cos, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "+", 
                    RowBox[{"4", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(3\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c3, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]], " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"h"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`h, Editable -> False], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Cos"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Cos, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "+", 
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(2\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c2, Editable -> False], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "-", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(1\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c1, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "-", 
                    RowBox[{"4", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(3\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c3, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "-", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(1\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c1, Editable -> False], " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"m"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`m, Editable -> False], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "-", 
                    RowBox[{"2", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(2\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c2, Editable -> False], " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"m"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`m, Editable -> False], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "-", 
                    RowBox[{"4", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(3\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c3, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]], " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"m"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`m, Editable -> False], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "+", 
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(1\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c1, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Cos"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Cos, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}]}], 
                  ")"}]}]}]],
           
           Annotation[#, {2, 3} -> 
            Rational[1, 2] 
             E^(Complex[0, -1] $CellContext`\[Tau][] + 
               Complex[0, 1] $CellContext`h $CellContext`\[Tau][] + 
               Complex[0, 1] $CellContext`m $CellContext`\[CurlyPhi][] + 
               Complex[
                 0, -1] $CellContext`\[Psi][] + $CellContext`m $CellContext`\
\[Psi][]) Sin[
                $CellContext`\[Psi][]]^(-1 - $CellContext`h) ($CellContext`c1 \
$CellContext`h Cos[
                 $CellContext`\[Psi][]] + 2 $CellContext`c2 $CellContext`h Cos[
                 $CellContext`\[Psi][]] + 
              4 $CellContext`c3 
               E^(Complex[0, 2] $CellContext`\[Psi][]) $CellContext`h Cos[
                 $CellContext`\[Psi][]] + Complex[0, 2] $CellContext`c2 Sin[
                 $CellContext`\[Psi][]] + 
              Complex[0, -1] $CellContext`c1 
               E^(Complex[0, 2] $CellContext`\[Psi][]) Sin[
                 $CellContext`\[Psi][]] + 
              Complex[0, -4] $CellContext`c3 
               E^(Complex[0, 2] $CellContext`\[Psi][]) Sin[
                 $CellContext`\[Psi][]] - $CellContext`c1 $CellContext`m Sin[
                $CellContext`\[Psi][]] - 2 $CellContext`c2 $CellContext`m 
              Sin[
                $CellContext`\[Psi][]] - 4 $CellContext`c3 
              E^(Complex[0, 2] $CellContext`\[Psi][]) $CellContext`m Sin[
                $CellContext`\[Psi][]] + 
              Complex[0, 2] $CellContext`c1 
               E^(Complex[0, 1] $CellContext`\[Psi][]) Cos[
                 $CellContext`\[Psi][]] Sin[
                 $CellContext`\[Psi][]]), "Tooltip"]& ], 
          TagBox[
           TooltipBox["\<\"\[GrayCircle]\"\>",
            RowBox[{
              RowBox[{"{", 
                RowBox[{"2", ",", "4"}], "}"}], "\[Rule]", 
              RowBox[{
                RowBox[{"-", "2"}], " ", 
                InterpretationBox[
                 StyleBox[
                  RowBox[{"\!\(\*SubscriptBox[\(c\), \(7\)]\)"}], AutoSpacing -> 
                  False, ShowAutoStyles -> False], $CellContext`c7, Editable -> 
                 False], " ", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{
                   RowBox[{
                    RowBox[{"-", "\[ImaginaryI]"}], " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Tau]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Tau][], Editable -> False]}], "+", 
                   RowBox[{"\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"h"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`h, Editable -> False], " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Tau]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Tau][], Editable -> False]}], "+", 
                   RowBox[{"\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"m"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`m, Editable -> False], " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[CurlyPhi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[CurlyPhi][], Editable -> False]}], "+", 
                   RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"m"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`m, Editable -> False], " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]}]], " ", 
                SuperscriptBox[
                 RowBox[{
                   InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                   InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}], 
                 RowBox[{"-", 
                   InterpretationBox[
                    StyleBox[
                    RowBox[{"h"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`h, Editable -> False]}]], " ", 
                RowBox[{"(", 
                  RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"h"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`h, Editable -> False]}], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Cos"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Cos, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "+", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"m"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`m, Editable -> False], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}]}], 
                  ")"}]}]}]],
           
           Annotation[#, {2, 4} -> (-2) $CellContext`c7 
             E^(Complex[0, -1] $CellContext`\[Tau][] + 
               Complex[0, 1] $CellContext`h $CellContext`\[Tau][] + 
               Complex[
                 0, 1] $CellContext`m $CellContext`\[CurlyPhi][] + \
$CellContext`m $CellContext`\[Psi][]) Sin[
                $CellContext`\[Psi][]]^(-$CellContext`h) (-$CellContext`h 
               Cos[
                 $CellContext`\[Psi][]] + $CellContext`m Sin[
                 $CellContext`\[Psi][]]), "Tooltip"]& ]},
         {
          TagBox[
           TooltipBox["\<\"\[GrayCircle]\"\>",
            RowBox[{
              RowBox[{"{", 
                RowBox[{"3", ",", "1"}], "}"}], "\[Rule]", 
              RowBox[{
                FractionBox["1", "8"], " ", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{
                   RowBox[{
                    RowBox[{"-", "\[ImaginaryI]"}], " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Tau]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Tau][], Editable -> False]}], "+", 
                   RowBox[{"\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"h"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`h, Editable -> False], " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Tau]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Tau][], Editable -> False]}], "+", 
                   RowBox[{"\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"m"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`m, Editable -> False], " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[CurlyPhi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[CurlyPhi][], Editable -> False]}], "-", 
                   RowBox[{"2", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}], "+", 
                   RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"m"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`m, Editable -> False], " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]}]], " ", 
                SuperscriptBox[
                 RowBox[{
                   InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                   InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}], 
                 RowBox[{
                   RowBox[{"-", "2"}], "-", 
                   InterpretationBox[
                    StyleBox[
                    RowBox[{"h"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`h, Editable -> False]}]], " ", 
                RowBox[{"(", 
                  RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(1\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c1, Editable -> False]}], " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"h"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`h, Editable -> False], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Cos"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Cos, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "-", 
                    RowBox[{"2", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(2\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c2, Editable -> False], " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"h"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`h, Editable -> False], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Cos"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Cos, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "+", 
                    RowBox[{"8", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(5\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c5, Editable -> False], " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"h"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`h, Editable -> False], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Cos"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Cos, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "-", 
                    RowBox[{"2", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(1\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c1, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]], " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"h"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`h, Editable -> False], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Cos"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Cos, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "-", 
                    RowBox[{"4", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(2\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c2, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]], " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"h"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`h, Editable -> False], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Cos"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Cos, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "-", 
                    RowBox[{"8", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(3\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c3, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]], " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"h"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`h, Editable -> False], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Cos"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Cos, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "-", 
                    RowBox[{"8", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(3\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c3, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"4", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]], " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"h"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`h, Editable -> False], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Cos"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Cos, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "-", 
                    RowBox[{"16", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(6\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c6, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"4", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]], " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"h"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`h, Editable -> False], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Cos"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Cos, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "-", 
                    RowBox[{"4", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(2\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c2, Editable -> False], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "+", 
                    RowBox[{"16", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(5\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c5, Editable -> False], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "+", 
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(1\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c1, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "-", 
                    RowBox[{"4", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(2\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c2, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> False], 
                    
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "+", 
                    RowBox[{"8", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(3\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c3, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "+", 
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(1\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c1, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"4", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "+", 
                    RowBox[{"16", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(3\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c3, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"4", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "+", 
                    RowBox[{"32", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(6\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c6, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"4", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "+", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(1\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c1, Editable -> False], " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"m"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`m, Editable -> False], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "+", 
                    RowBox[{"2", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(2\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c2, Editable -> False], " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"m"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`m, Editable -> False], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "-", 
                    RowBox[{"8", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(5\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c5, Editable -> False], " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"m"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`m, Editable -> False], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "+", 
                    RowBox[{"2", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(1\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c1, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]], " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"m"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`m, Editable -> False], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "+", 
                    RowBox[{"4", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(2\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c2, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]], " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"m"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`m, Editable -> False], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "+", 
                    RowBox[{"8", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(3\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c3, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]], " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"m"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`m, Editable -> False], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "+", 
                    RowBox[{"8", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(3\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c3, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"4", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]], " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"m"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`m, Editable -> False], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "+", 
                    RowBox[{"16", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(6\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c6, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"4", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]], " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"m"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`m, Editable -> False], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "-", 
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(1\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c1, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Cos"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Cos, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "+", 
                    RowBox[{"4", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(2\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c2, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Cos"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Cos, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "-", 
                    RowBox[{"4", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(1\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c1, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"3", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Cos"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Cos, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "-", 
                    RowBox[{"8", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(3\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c3, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"3", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Cos"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Cos, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "+", 
                    RowBox[{"2", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(1\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c1, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]], " ", 
                    SuperscriptBox[
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}], "2"]}], 
                    "+", 
                    RowBox[{"4", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(2\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c2, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]], " ", 
                    SuperscriptBox[
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}], "2"]}], 
                    "+", 
                    RowBox[{"8", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(3\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c3, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"3", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]], " ", 
                    SuperscriptBox[
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}], 
                    "2"]}]}], ")"}]}]}]],
           
           Annotation[#, {3, 1} -> 
            Rational[1, 8] 
             E^(Complex[0, -1] $CellContext`\[Tau][] + 
               Complex[0, 1] $CellContext`h $CellContext`\[Tau][] + 
               Complex[0, 1] $CellContext`m $CellContext`\[CurlyPhi][] + 
               Complex[
                 0, -2] $CellContext`\[Psi][] + $CellContext`m $CellContext`\
\[Psi][]) Sin[
                $CellContext`\[Psi][]]^(-2 - $CellContext`h) \
(-$CellContext`c1 $CellContext`h Cos[
                 $CellContext`\[Psi][]] - 2 $CellContext`c2 $CellContext`h Cos[
                $CellContext`\[Psi][]] + 
              8 $CellContext`c5 $CellContext`h Cos[
                 $CellContext`\[Psi][]] - 2 $CellContext`c1 
              E^(Complex[0, 2] $CellContext`\[Psi][]) $CellContext`h Cos[
                $CellContext`\[Psi][]] - 4 $CellContext`c2 
              E^(Complex[0, 2] $CellContext`\[Psi][]) $CellContext`h Cos[
                $CellContext`\[Psi][]] - 8 $CellContext`c3 
              E^(Complex[0, 2] $CellContext`\[Psi][]) $CellContext`h Cos[
                $CellContext`\[Psi][]] - 8 $CellContext`c3 
              E^(Complex[0, 4] $CellContext`\[Psi][]) $CellContext`h Cos[
                $CellContext`\[Psi][]] - 16 $CellContext`c6 
              E^(Complex[0, 4] $CellContext`\[Psi][]) $CellContext`h Cos[
                $CellContext`\[Psi][]] + Complex[0, -4] $CellContext`c2 Sin[
                 $CellContext`\[Psi][]] + Complex[0, 16] $CellContext`c5 Sin[
                 $CellContext`\[Psi][]] + 
              Complex[0, 2] $CellContext`c1 
               E^(Complex[0, 2] $CellContext`\[Psi][]) Sin[
                 $CellContext`\[Psi][]] + 
              Complex[0, -4] $CellContext`c2 
               E^(Complex[0, 2] $CellContext`\[Psi][]) Sin[
                 $CellContext`\[Psi][]] + 
              Complex[0, 8] $CellContext`c3 
               E^(Complex[0, 2] $CellContext`\[Psi][]) Sin[
                 $CellContext`\[Psi][]] + 
              Complex[0, 2] $CellContext`c1 
               E^(Complex[0, 4] $CellContext`\[Psi][]) Sin[
                 $CellContext`\[Psi][]] + 
              Complex[0, 16] $CellContext`c3 
               E^(Complex[0, 4] $CellContext`\[Psi][]) Sin[
                 $CellContext`\[Psi][]] + 
              Complex[0, 32] $CellContext`c6 
               E^(Complex[0, 4] $CellContext`\[Psi][]) Sin[
                 $CellContext`\[Psi][]] + $CellContext`c1 $CellContext`m Sin[
                 $CellContext`\[Psi][]] + 2 $CellContext`c2 $CellContext`m Sin[
                 $CellContext`\[Psi][]] - 8 $CellContext`c5 $CellContext`m Sin[
                $CellContext`\[Psi][]] + 
              2 $CellContext`c1 
               E^(Complex[0, 2] $CellContext`\[Psi][]) $CellContext`m Sin[
                 $CellContext`\[Psi][]] + 
              4 $CellContext`c2 
               E^(Complex[0, 2] $CellContext`\[Psi][]) $CellContext`m Sin[
                 $CellContext`\[Psi][]] + 
              8 $CellContext`c3 
               E^(Complex[0, 2] $CellContext`\[Psi][]) $CellContext`m Sin[
                 $CellContext`\[Psi][]] + 
              8 $CellContext`c3 
               E^(Complex[0, 4] $CellContext`\[Psi][]) $CellContext`m Sin[
                 $CellContext`\[Psi][]] + 
              16 $CellContext`c6 
               E^(Complex[0, 4] $CellContext`\[Psi][]) $CellContext`m Sin[
                 $CellContext`\[Psi][]] + 
              Complex[0, -2] $CellContext`c1 
               E^(Complex[0, 1] $CellContext`\[Psi][]) Cos[
                 $CellContext`\[Psi][]] Sin[
                 $CellContext`\[Psi][]] + 
              Complex[0, 4] $CellContext`c2 
               E^(Complex[0, 1] $CellContext`\[Psi][]) Cos[
                 $CellContext`\[Psi][]] Sin[
                 $CellContext`\[Psi][]] + 
              Complex[0, -4] $CellContext`c1 
               E^(Complex[0, 3] $CellContext`\[Psi][]) Cos[
                 $CellContext`\[Psi][]] Sin[
                 $CellContext`\[Psi][]] + 
              Complex[0, -8] $CellContext`c3 
               E^(Complex[0, 3] $CellContext`\[Psi][]) Cos[
                 $CellContext`\[Psi][]] Sin[
                 $CellContext`\[Psi][]] + 
              2 $CellContext`c1 E^(Complex[0, 1] $CellContext`\[Psi][]) Sin[
                  $CellContext`\[Psi][]]^2 + 
              4 $CellContext`c2 E^(Complex[0, 1] $CellContext`\[Psi][]) Sin[
                  $CellContext`\[Psi][]]^2 + 
              8 $CellContext`c3 E^(Complex[0, 3] $CellContext`\[Psi][]) Sin[
                  $CellContext`\[Psi][]]^2), "Tooltip"]& ], 
          TagBox[
           TooltipBox["\<\"\[GrayCircle]\"\>",
            RowBox[{
              RowBox[{"{", 
                RowBox[{"3", ",", "2"}], "}"}], "\[Rule]", 
              RowBox[{
                FractionBox["1", "2"], " ", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{
                   RowBox[{
                    RowBox[{"-", "\[ImaginaryI]"}], " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Tau]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Tau][], Editable -> False]}], "+", 
                   RowBox[{"\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"h"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`h, Editable -> False], " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Tau]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Tau][], Editable -> False]}], "+", 
                   RowBox[{"\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"m"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`m, Editable -> False], " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[CurlyPhi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[CurlyPhi][], Editable -> False]}], "-", 
                   RowBox[{"\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}], "+", 
                   RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"m"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`m, Editable -> False], " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]}]], " ", 
                SuperscriptBox[
                 RowBox[{
                   InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                   InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}], 
                 RowBox[{
                   RowBox[{"-", "1"}], "-", 
                   InterpretationBox[
                    StyleBox[
                    RowBox[{"h"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`h, Editable -> False]}]], " ", 
                RowBox[{"(", 
                  RowBox[{
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(1\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c1, Editable -> False], " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"h"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`h, Editable -> False], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Cos"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Cos, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "+", 
                    RowBox[{"2", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(2\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c2, Editable -> False], " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"h"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`h, Editable -> False], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Cos"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Cos, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "+", 
                    RowBox[{"4", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(3\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c3, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]], " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"h"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`h, Editable -> False], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Cos"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Cos, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "+", 
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(2\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c2, Editable -> False], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "-", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(1\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c1, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "-", 
                    RowBox[{"4", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(3\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c3, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "-", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(1\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c1, Editable -> False], " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"m"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`m, Editable -> False], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "-", 
                    RowBox[{"2", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(2\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c2, Editable -> False], " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"m"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`m, Editable -> False], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "-", 
                    RowBox[{"4", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(3\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c3, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]], " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"m"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`m, Editable -> False], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "+", 
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(1\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c1, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> False], 
                    
                    $CellContext`\[Psi][], Editable -> False]}]], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Cos"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Cos, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}]}], 
                  ")"}]}]}]],
           
           Annotation[#, {3, 2} -> 
            Rational[1, 2] 
             E^(Complex[0, -1] $CellContext`\[Tau][] + 
               Complex[0, 1] $CellContext`h $CellContext`\[Tau][] + 
               Complex[0, 1] $CellContext`m $CellContext`\[CurlyPhi][] + 
               Complex[
                 0, -1] $CellContext`\[Psi][] + $CellContext`m $CellContext`\
\[Psi][]) Sin[
                $CellContext`\[Psi][]]^(-1 - $CellContext`h) ($CellContext`c1 \
$CellContext`h Cos[
                 $CellContext`\[Psi][]] + 2 $CellContext`c2 $CellContext`h Cos[
                 $CellContext`\[Psi][]] + 
              4 $CellContext`c3 
               E^(Complex[0, 2] $CellContext`\[Psi][]) $CellContext`h Cos[
                 $CellContext`\[Psi][]] + Complex[0, 2] $CellContext`c2 Sin[
                 $CellContext`\[Psi][]] + 
              Complex[0, -1] $CellContext`c1 
               E^(Complex[0, 2] $CellContext`\[Psi][]) Sin[
                 $CellContext`\[Psi][]] + 
              Complex[0, -4] $CellContext`c3 
               E^(Complex[0, 2] $CellContext`\[Psi][]) Sin[
                 $CellContext`\[Psi][]] - $CellContext`c1 $CellContext`m Sin[
                $CellContext`\[Psi][]] - 2 $CellContext`c2 $CellContext`m 
              Sin[
                $CellContext`\[Psi][]] - 4 $CellContext`c3 
              E^(Complex[0, 2] $CellContext`\[Psi][]) $CellContext`m Sin[
                $CellContext`\[Psi][]] + 
              Complex[0, 2] $CellContext`c1 
               E^(Complex[0, 1] $CellContext`\[Psi][]) Cos[
                 $CellContext`\[Psi][]] Sin[
                 $CellContext`\[Psi][]]), "Tooltip"]& ], 
          TagBox[
           TooltipBox["\<\"\[GrayCircle]\"\>",
            RowBox[{
              RowBox[{"{", 
                RowBox[{"3", ",", "3"}], "}"}], "\[Rule]", 
              RowBox[{
                RowBox[{"-", 
                  FractionBox["1", "8"]}], " ", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{
                   RowBox[{
                    RowBox[{"-", "\[ImaginaryI]"}], " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Tau]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Tau][], Editable -> False]}], "+", 
                   RowBox[{"\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"h"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`h, Editable -> False], " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Tau]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Tau][], Editable -> False]}], "+", 
                   RowBox[{"\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"m"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`m, Editable -> False], " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[CurlyPhi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[CurlyPhi][], Editable -> False]}], "-", 
                   RowBox[{"2", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}], "+", 
                   RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"m"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`m, Editable -> False], " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]}]], " ", 
                SuperscriptBox[
                 RowBox[{
                   InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                   InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}], 
                 RowBox[{
                   RowBox[{"-", "2"}], "-", 
                   InterpretationBox[
                    StyleBox[
                    RowBox[{"h"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`h, Editable -> False]}]], " ", 
                RowBox[{"(", 
                  RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(1\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c1, Editable -> False]}], " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"h"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`h, Editable -> False], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Cos"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Cos, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "-", 
                    RowBox[{"2", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(2\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c2, Editable -> False], " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"h"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`h, Editable -> False], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Cos"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Cos, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "-", 
                    RowBox[{"8", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(5\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c5, Editable -> False], " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"h"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`h, Editable -> False], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Cos"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Cos, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "+", 
                    RowBox[{"8", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(4\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c4, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]], " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"h"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`h, Editable -> False], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Cos"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Cos, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "-", 
                    RowBox[{"16", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(6\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c6, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"4", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]], " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"h"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`h, Editable -> False], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Cos"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Cos, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "-", 
                    RowBox[{"16", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(5\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c5, Editable -> False], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "+", 
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(1\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c1, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "+", 
                    RowBox[{"4", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(2\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c2, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "+", 
                    RowBox[{"8", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(3\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c3, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "+", 
                    RowBox[{"8", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(3\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c3, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"4", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "+", 
                    RowBox[{"32", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(6\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c6, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"4", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "+", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(1\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c1, Editable -> False], " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"m"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`m, Editable -> False], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "+", 
                    RowBox[{"2", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(2\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c2, Editable -> False], " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"m"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`m, Editable -> False], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "+", 
                    RowBox[{"8", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(5\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c5, Editable -> False], " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"m"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`m, Editable -> False], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "-", 
                    RowBox[{"8", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(4\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c4, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]], " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"m"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`m, Editable -> False], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "+", 
                    RowBox[{"16", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(6\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c6, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"4", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]], " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"m"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`m, Editable -> False], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "-", 
                    RowBox[{"4", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(1\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c1, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Cos"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Cos, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "-", 
                    RowBox[{"8", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(2\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c2, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Cos"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Cos, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "-", 
                    RowBox[{"16", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(3\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c3, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"3", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Cos"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Cos, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}]}], 
                  ")"}]}]}]],
           
           Annotation[#, {3, 3} -> 
            Rational[-1, 8] 
             E^(Complex[0, -1] $CellContext`\[Tau][] + 
               Complex[0, 1] $CellContext`h $CellContext`\[Tau][] + 
               Complex[0, 1] $CellContext`m $CellContext`\[CurlyPhi][] + 
               Complex[
                 0, -2] $CellContext`\[Psi][] + $CellContext`m $CellContext`\
\[Psi][]) Sin[
                $CellContext`\[Psi][]]^(-2 - $CellContext`h) \
(-$CellContext`c1 $CellContext`h Cos[
                 $CellContext`\[Psi][]] - 2 $CellContext`c2 $CellContext`h Cos[
                $CellContext`\[Psi][]] - 8 $CellContext`c5 $CellContext`h 
              Cos[
                $CellContext`\[Psi][]] + 
              8 $CellContext`c4 
               E^(Complex[0, 2] $CellContext`\[Psi][]) $CellContext`h Cos[
                 $CellContext`\[Psi][]] - 16 $CellContext`c6 
              E^(Complex[0, 4] $CellContext`\[Psi][]) $CellContext`h Cos[
                $CellContext`\[Psi][]] + Complex[0, -16] $CellContext`c5 Sin[
                 $CellContext`\[Psi][]] + 
              Complex[0, 2] $CellContext`c1 
               E^(Complex[0, 2] $CellContext`\[Psi][]) Sin[
                 $CellContext`\[Psi][]] + 
              Complex[0, 4] $CellContext`c2 
               E^(Complex[0, 2] $CellContext`\[Psi][]) Sin[
                 $CellContext`\[Psi][]] + 
              Complex[0, 8] $CellContext`c3 
               E^(Complex[0, 2] $CellContext`\[Psi][]) Sin[
                 $CellContext`\[Psi][]] + 
              Complex[0, 8] $CellContext`c3 
               E^(Complex[0, 4] $CellContext`\[Psi][]) Sin[
                 $CellContext`\[Psi][]] + 
              Complex[0, 32] $CellContext`c6 
               E^(Complex[0, 4] $CellContext`\[Psi][]) Sin[
                 $CellContext`\[Psi][]] + $CellContext`c1 $CellContext`m Sin[
                 $CellContext`\[Psi][]] + 2 $CellContext`c2 $CellContext`m Sin[
                 $CellContext`\[Psi][]] + 8 $CellContext`c5 $CellContext`m Sin[
                 $CellContext`\[Psi][]] - 8 $CellContext`c4 
              E^(Complex[0, 2] $CellContext`\[Psi][]) $CellContext`m Sin[
                $CellContext`\[Psi][]] + 
              16 $CellContext`c6 
               E^(Complex[0, 4] $CellContext`\[Psi][]) $CellContext`m Sin[
                 $CellContext`\[Psi][]] + 
              Complex[0, -4] $CellContext`c1 
               E^(Complex[0, 1] $CellContext`\[Psi][]) Cos[
                 $CellContext`\[Psi][]] Sin[
                 $CellContext`\[Psi][]] + 
              Complex[0, -8] $CellContext`c2 
               E^(Complex[0, 1] $CellContext`\[Psi][]) Cos[
                 $CellContext`\[Psi][]] Sin[
                 $CellContext`\[Psi][]] + 
              Complex[0, -16] $CellContext`c3 
               E^(Complex[0, 3] $CellContext`\[Psi][]) Cos[
                 $CellContext`\[Psi][]] Sin[
                 $CellContext`\[Psi][]]), "Tooltip"]& ], 
          TagBox[
           TooltipBox["\<\"\[GrayCircle]\"\>",
            RowBox[{
              RowBox[{"{", 
                RowBox[{"3", ",", "4"}], "}"}], "\[Rule]", 
              RowBox[{
                FractionBox["1", "2"], " ", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{
                   RowBox[{
                    RowBox[{"-", "\[ImaginaryI]"}], " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Tau]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Tau][], Editable -> False]}], "+", 
                   RowBox[{"\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"h"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`h, Editable -> False], " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Tau]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Tau][], Editable -> False]}], "+", 
                   RowBox[{"\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"m"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`m, Editable -> False], " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[CurlyPhi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[CurlyPhi][], Editable -> False]}], "-", 
                   RowBox[{"\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}], "+", 
                   RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"m"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`m, Editable -> False], " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]}]], " ", 
                SuperscriptBox[
                 RowBox[{
                   InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                   InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}], 
                 RowBox[{
                   RowBox[{"-", "1"}], "-", 
                   InterpretationBox[
                    StyleBox[
                    RowBox[{"h"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`h, Editable -> False]}]], " ", 
                RowBox[{"(", 
                  RowBox[{
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(7\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c7, Editable -> False], " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"h"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`h, Editable -> False], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Cos"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Cos, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "+", 
                    RowBox[{"2", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(8\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c8, Editable -> False], " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"h"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`h, Editable -> False], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Cos"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Cos, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "+", 
                    RowBox[{"4", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(9\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c9, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]], " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"h"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`h, Editable -> False], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Cos"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Cos, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "+", 
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(8\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c8, Editable -> False], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "-", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(7\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c7, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "-", 
                    RowBox[{"4", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(9\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c9, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "-", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(7\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c7, Editable -> False], " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"m"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`m, Editable -> False], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "-", 
                    RowBox[{"2", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(8\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c8, Editable -> False], " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"m"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`m, Editable -> False], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "-", 
                    RowBox[{"4", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(9\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c9, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]], " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"m"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`m, Editable -> False], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "+", 
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(7\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c7, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Cos"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Cos, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}]}], 
                  ")"}]}]}]],
           
           Annotation[#, {3, 4} -> 
            Rational[1, 2] 
             E^(Complex[0, -1] $CellContext`\[Tau][] + 
               Complex[0, 1] $CellContext`h $CellContext`\[Tau][] + 
               Complex[0, 1] $CellContext`m $CellContext`\[CurlyPhi][] + 
               Complex[
                 0, -1] $CellContext`\[Psi][] + $CellContext`m $CellContext`\
\[Psi][]) Sin[
                $CellContext`\[Psi][]]^(-1 - $CellContext`h) ($CellContext`c7 \
$CellContext`h Cos[
                 $CellContext`\[Psi][]] + 2 $CellContext`c8 $CellContext`h Cos[
                 $CellContext`\[Psi][]] + 
              4 $CellContext`c9 
               E^(Complex[0, 2] $CellContext`\[Psi][]) $CellContext`h Cos[
                 $CellContext`\[Psi][]] + Complex[0, 2] $CellContext`c8 Sin[
                 $CellContext`\[Psi][]] + 
              Complex[0, -1] $CellContext`c7 
               E^(Complex[0, 2] $CellContext`\[Psi][]) Sin[
                 $CellContext`\[Psi][]] + 
              Complex[0, -4] $CellContext`c9 
               E^(Complex[0, 2] $CellContext`\[Psi][]) Sin[
                 $CellContext`\[Psi][]] - $CellContext`c7 $CellContext`m Sin[
                $CellContext`\[Psi][]] - 2 $CellContext`c8 $CellContext`m 
              Sin[
                $CellContext`\[Psi][]] - 4 $CellContext`c9 
              E^(Complex[0, 2] $CellContext`\[Psi][]) $CellContext`m Sin[
                $CellContext`\[Psi][]] + 
              Complex[0, 2] $CellContext`c7 
               E^(Complex[0, 1] $CellContext`\[Psi][]) Cos[
                 $CellContext`\[Psi][]] Sin[
                 $CellContext`\[Psi][]]), "Tooltip"]& ]},
         {
          TagBox[
           TooltipBox["\<\"\[GrayCircle]\"\>",
            RowBox[{
              RowBox[{"{", 
                RowBox[{"4", ",", "1"}], "}"}], "\[Rule]", 
              RowBox[{
                FractionBox["1", "2"], " ", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{
                   RowBox[{
                    RowBox[{"-", "\[ImaginaryI]"}], " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Tau]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Tau][], Editable -> False]}], "+", 
                   RowBox[{"\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"h"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`h, Editable -> False], " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Tau]", AutoSpacing -> False, ShowAutoStyles -> False], 
                    
                    $CellContext`\[Tau][], Editable -> False]}], "+", 
                   RowBox[{"\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"m"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`m, Editable -> False], " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[CurlyPhi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[CurlyPhi][], Editable -> False]}], "-", 
                   RowBox[{"\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}], "+", 
                   RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"m"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`m, Editable -> False], " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]}]], " ", 
                SuperscriptBox[
                 RowBox[{
                   InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                   InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}], 
                 RowBox[{
                   RowBox[{"-", "1"}], "-", 
                   InterpretationBox[
                    StyleBox[
                    RowBox[{"h"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`h, Editable -> False]}]], " ", 
                RowBox[{"(", 
                  RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(7\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c7, Editable -> False]}], " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"h"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`h, Editable -> False], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Cos"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Cos, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "+", 
                    RowBox[{"2", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(8\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c8, Editable -> False], " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"h"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`h, Editable -> False], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Cos"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Cos, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "-", 
                    RowBox[{"2", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(7\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c7, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]], " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"h"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`h, Editable -> False], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Cos"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Cos, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "-", 
                    RowBox[{"4", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(9\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c9, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]], " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"h"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`h, Editable -> False], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Cos"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Cos, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "+", 
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(8\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c8, Editable -> False], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "+", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(7\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c7, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "+", 
                    RowBox[{"4", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(9\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c9, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "+", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(7\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c7, Editable -> False], " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"m"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`m, Editable -> False], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "-", 
                    RowBox[{"2", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(8\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c8, Editable -> False], " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"m"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`m, Editable -> False], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "+", 
                    RowBox[{"2", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(7\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c7, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]], " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"m"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`m, Editable -> False], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "+", 
                    RowBox[{"4", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(9\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c9, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]], " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"m"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`m, Editable -> False], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "+", 
                    RowBox[{"2", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(7\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c7, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]], " ", 
                    SuperscriptBox[
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}], 
                    "2"]}]}], ")"}]}]}]],
           
           Annotation[#, {4, 1} -> 
            Rational[1, 2] 
             E^(Complex[0, -1] $CellContext`\[Tau][] + 
               Complex[0, 1] $CellContext`h $CellContext`\[Tau][] + 
               Complex[0, 1] $CellContext`m $CellContext`\[CurlyPhi][] + 
               Complex[
                 0, -1] $CellContext`\[Psi][] + $CellContext`m $CellContext`\
\[Psi][]) Sin[
                $CellContext`\[Psi][]]^(-1 - $CellContext`h) \
(-$CellContext`c7 $CellContext`h Cos[
                 $CellContext`\[Psi][]] + 2 $CellContext`c8 $CellContext`h Cos[
                 $CellContext`\[Psi][]] - 2 $CellContext`c7 
              E^(Complex[0, 2] $CellContext`\[Psi][]) $CellContext`h Cos[
                $CellContext`\[Psi][]] - 4 $CellContext`c9 
              E^(Complex[0, 2] $CellContext`\[Psi][]) $CellContext`h Cos[
                $CellContext`\[Psi][]] + Complex[0, 2] $CellContext`c8 Sin[
                 $CellContext`\[Psi][]] + 
              Complex[0, 1] $CellContext`c7 
               E^(Complex[0, 2] $CellContext`\[Psi][]) Sin[
                 $CellContext`\[Psi][]] + 
              Complex[0, 4] $CellContext`c9 
               E^(Complex[0, 2] $CellContext`\[Psi][]) Sin[
                 $CellContext`\[Psi][]] + $CellContext`c7 $CellContext`m Sin[
                 $CellContext`\[Psi][]] - 2 $CellContext`c8 $CellContext`m Sin[
                $CellContext`\[Psi][]] + 
              2 $CellContext`c7 
               E^(Complex[0, 2] $CellContext`\[Psi][]) $CellContext`m Sin[
                 $CellContext`\[Psi][]] + 
              4 $CellContext`c9 
               E^(Complex[0, 2] $CellContext`\[Psi][]) $CellContext`m Sin[
                 $CellContext`\[Psi][]] + 
              2 $CellContext`c7 E^(Complex[0, 1] $CellContext`\[Psi][]) Sin[
                  $CellContext`\[Psi][]]^2), "Tooltip"]& ], 
          TagBox[
           TooltipBox["\<\"\[GrayCircle]\"\>",
            RowBox[{
              RowBox[{"{", 
                RowBox[{"4", ",", "2"}], "}"}], "\[Rule]", 
              RowBox[{
                RowBox[{"-", "2"}], " ", 
                InterpretationBox[
                 StyleBox[
                  RowBox[{"\!\(\*SubscriptBox[\(c\), \(7\)]\)"}], AutoSpacing -> 
                  False, ShowAutoStyles -> False], $CellContext`c7, Editable -> 
                 False], " ", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{
                   RowBox[{
                    RowBox[{"-", "\[ImaginaryI]"}], " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Tau]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Tau][], Editable -> False]}], "+", 
                   RowBox[{"\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"h"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`h, Editable -> False], " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Tau]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Tau][], Editable -> False]}], "+", 
                   RowBox[{"\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"m"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`m, Editable -> False], " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[CurlyPhi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[CurlyPhi][], Editable -> False]}], "+", 
                   RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"m"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`m, Editable -> False], " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]}]], " ", 
                SuperscriptBox[
                 RowBox[{
                   InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                   InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}], 
                 RowBox[{"-", 
                   InterpretationBox[
                    StyleBox[
                    RowBox[{"h"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`h, Editable -> False]}]], " ", 
                RowBox[{"(", 
                  RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"h"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`h, Editable -> False]}], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Cos"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Cos, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "+", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"m"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`m, Editable -> False], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}]}], 
                  ")"}]}]}]],
           
           Annotation[#, {4, 2} -> (-2) $CellContext`c7 
             E^(Complex[0, -1] $CellContext`\[Tau][] + 
               Complex[0, 1] $CellContext`h $CellContext`\[Tau][] + 
               Complex[
                 0, 1] $CellContext`m $CellContext`\[CurlyPhi][] + \
$CellContext`m $CellContext`\[Psi][]) Sin[
                $CellContext`\[Psi][]]^(-$CellContext`h) (-$CellContext`h 
               Cos[
                 $CellContext`\[Psi][]] + $CellContext`m Sin[
                 $CellContext`\[Psi][]]), "Tooltip"]& ], 
          TagBox[
           TooltipBox["\<\"\[GrayCircle]\"\>",
            RowBox[{
              RowBox[{"{", 
                RowBox[{"4", ",", "3"}], "}"}], "\[Rule]", 
              RowBox[{
                FractionBox["1", "2"], " ", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{
                   RowBox[{
                    RowBox[{"-", "\[ImaginaryI]"}], " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Tau]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Tau][], Editable -> False]}], "+", 
                   RowBox[{"\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"h"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`h, Editable -> False], " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Tau]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Tau][], Editable -> False]}], "+", 
                   RowBox[{"\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"m"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`m, Editable -> False], " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[CurlyPhi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[CurlyPhi][], Editable -> False]}], "-", 
                   RowBox[{"\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}], "+", 
                   RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"m"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`m, Editable -> False], " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]}]], " ", 
                SuperscriptBox[
                 RowBox[{
                   InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                   InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}], 
                 RowBox[{
                   RowBox[{"-", "1"}], "-", 
                   InterpretationBox[
                    StyleBox[
                    RowBox[{"h"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`h, Editable -> False]}]], " ", 
                RowBox[{"(", 
                  RowBox[{
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(7\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c7, Editable -> False], " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"h"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`h, Editable -> False], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Cos"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Cos, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "+", 
                    RowBox[{"2", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(8\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c8, Editable -> False], " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"h"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`h, Editable -> False], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Cos"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Cos, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "+", 
                    RowBox[{"4", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(9\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c9, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]], " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"h"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`h, Editable -> False], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Cos"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Cos, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "+", 
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(8\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c8, Editable -> False], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "-", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(7\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c7, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "-", 
                    RowBox[{"4", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(9\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c9, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "-", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(7\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c7, Editable -> False], " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"m"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`m, Editable -> False], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "-", 
                    RowBox[{"2", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(8\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c8, Editable -> False], " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"m"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`m, Editable -> False], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "-", 
                    RowBox[{"4", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(9\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c9, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]], " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"m"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`m, Editable -> False], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "+", 
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"\!\(\*SubscriptBox[\(c\), \(7\)]\)"}], 
                    AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`c7, Editable -> False], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Cos"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Cos, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}]}], 
                  ")"}]}]}]],
           
           Annotation[#, {4, 3} -> 
            Rational[1, 2] 
             E^(Complex[0, -1] $CellContext`\[Tau][] + 
               Complex[0, 1] $CellContext`h $CellContext`\[Tau][] + 
               Complex[0, 1] $CellContext`m $CellContext`\[CurlyPhi][] + 
               Complex[
                 0, -1] $CellContext`\[Psi][] + $CellContext`m $CellContext`\
\[Psi][]) Sin[
                $CellContext`\[Psi][]]^(-1 - $CellContext`h) ($CellContext`c7 \
$CellContext`h Cos[
                 $CellContext`\[Psi][]] + 2 $CellContext`c8 $CellContext`h Cos[
                 $CellContext`\[Psi][]] + 
              4 $CellContext`c9 
               E^(Complex[0, 2] $CellContext`\[Psi][]) $CellContext`h Cos[
                 $CellContext`\[Psi][]] + Complex[0, 2] $CellContext`c8 Sin[
                 $CellContext`\[Psi][]] + 
              Complex[0, -1] $CellContext`c7 
               E^(Complex[0, 2] $CellContext`\[Psi][]) Sin[
                 $CellContext`\[Psi][]] + 
              Complex[0, -4] $CellContext`c9 
               E^(Complex[0, 2] $CellContext`\[Psi][]) Sin[
                 $CellContext`\[Psi][]] - $CellContext`c7 $CellContext`m Sin[
                $CellContext`\[Psi][]] - 2 $CellContext`c8 $CellContext`m 
              Sin[
                $CellContext`\[Psi][]] - 4 $CellContext`c9 
              E^(Complex[0, 2] $CellContext`\[Psi][]) $CellContext`m Sin[
                $CellContext`\[Psi][]] + 
              Complex[0, 2] $CellContext`c7 
               E^(Complex[0, 1] $CellContext`\[Psi][]) Cos[
                 $CellContext`\[Psi][]] Sin[
                 $CellContext`\[Psi][]]), "Tooltip"]& ], 
          TagBox[
           TooltipBox["\<\"\[GrayCircle]\"\>",
            RowBox[{
              RowBox[{"{", 
                RowBox[{"4", ",", "4"}], "}"}], "\[Rule]", 
              RowBox[{
                RowBox[{"-", "2"}], " ", 
                InterpretationBox[
                 StyleBox[
                  RowBox[{"\!\(\*SubscriptBox[\(c\), \(uu\)]\)"}], 
                  AutoSpacing -> False, ShowAutoStyles -> 
                  False], $CellContext`cuu, Editable -> False], " ", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{
                   RowBox[{
                    RowBox[{"-", "\[ImaginaryI]"}], " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Tau]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Tau][], Editable -> False]}], "+", 
                   RowBox[{"\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"h"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`h, Editable -> False], " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Tau]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Tau][], Editable -> False]}], "+", 
                   RowBox[{"\[ImaginaryI]", " ", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"m"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`m, Editable -> False], " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[CurlyPhi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[CurlyPhi][], Editable -> False]}], "+", 
                   RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"m"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`m, Editable -> False], " ", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False]}]}]], " ", 
                SuperscriptBox[
                 RowBox[{
                   InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                   InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}], 
                 RowBox[{"-", 
                   InterpretationBox[
                    StyleBox[
                    RowBox[{"h"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`h, Editable -> False]}]], " ", 
                RowBox[{"(", 
                  RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"h"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`h, Editable -> False]}], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Cos"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Cos, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}], "+", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"m"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], $CellContext`m, Editable -> False], " ", 
                    RowBox[{
                    InterpretationBox[
                    StyleBox[
                    RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                    False], Sin, Editable -> False], "[", 
                    InterpretationBox[
                    StyleBox[
                    "\[Psi]", AutoSpacing -> False, ShowAutoStyles -> 
                    False], 
                    $CellContext`\[Psi][], Editable -> False], "]"}]}]}], 
                  ")"}]}]}]],
           
           Annotation[#, {4, 4} -> (-2) $CellContext`cuu 
             E^(Complex[0, -1] $CellContext`\[Tau][] + 
               Complex[0, 1] $CellContext`h $CellContext`\[Tau][] + 
               Complex[
                 0, 1] $CellContext`m $CellContext`\[CurlyPhi][] + \
$CellContext`m $CellContext`\[Psi][]) Sin[
                $CellContext`\[Psi][]]^(-$CellContext`h) (-$CellContext`h 
               Cos[
                 $CellContext`\[Psi][]] + $CellContext`m Sin[
                 $CellContext`\[Psi][]]), "Tooltip"]& ]}
        },
        AutoDelete->False,
        GridBoxDividers->{
         "ColumnsIndexed" -> {1 -> RGBColor[0, 0, 1], 5 -> RGBColor[0, 0, 1]},
           "RowsIndexed" -> {1 -> RGBColor[0, 0, 1], 5 -> RGBColor[0, 0, 1]}}],
       FontSize->Small], 
      StyleBox[GridBox[{
         {" ", " "},
         {"a", "b"}
        },
        GridBoxSpacings->{"Columns" -> {
            Offset[0.], {
             Offset[0.034999999999999996`]}, 
            Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
             Offset[0.]}}, "RowsIndexed" -> {}}],
       FontSize->Rational[39, 4]]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Center}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.034999999999999996`]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}],
   ShowAutoStyles->False,
   AutoSpacing->False],
  xAct`xCoba`CTensor[{{
    Rational[1, 8] 
     E^(Complex[0, -1] $CellContext`\[Tau][] + 
       Complex[0, 1] $CellContext`h $CellContext`\[Tau][] + 
       Complex[0, 1] $CellContext`m $CellContext`\[CurlyPhi][] + 
       Complex[0, -2] $CellContext`\[Psi][] + $CellContext`m $CellContext`\
\[Psi][]) Sin[
        $CellContext`\[Psi][]]^(-2 - $CellContext`h) ($CellContext`c1 \
$CellContext`h Cos[
         $CellContext`\[Psi][]] - 6 $CellContext`c2 $CellContext`h Cos[
        $CellContext`\[Psi][]] + 8 $CellContext`c5 $CellContext`h Cos[
         $CellContext`\[Psi][]] + 
      4 $CellContext`c1 
       E^(Complex[0, 2] $CellContext`\[Psi][]) $CellContext`h Cos[
         $CellContext`\[Psi][]] - 8 $CellContext`c2 
      E^(Complex[0, 2] $CellContext`\[Psi][]) $CellContext`h Cos[
        $CellContext`\[Psi][]] + 
      16 $CellContext`c3 
       E^(Complex[0, 2] $CellContext`\[Psi][]) $CellContext`h Cos[
         $CellContext`\[Psi][]] + 
      8 $CellContext`c4 
       E^(Complex[0, 2] $CellContext`\[Psi][]) $CellContext`h Cos[
         $CellContext`\[Psi][]] + 
      4 $CellContext`c1 
       E^(Complex[0, 4] $CellContext`\[Psi][]) $CellContext`h Cos[
         $CellContext`\[Psi][]] + 
      16 $CellContext`c3 
       E^(Complex[0, 4] $CellContext`\[Psi][]) $CellContext`h Cos[
         $CellContext`\[Psi][]] + 
      16 $CellContext`c6 
       E^(Complex[0, 4] $CellContext`\[Psi][]) $CellContext`h Cos[
         $CellContext`\[Psi][]] + Complex[0, -8] $CellContext`c2 Sin[
         $CellContext`\[Psi][]] + Complex[0, 16] $CellContext`c5 Sin[
         $CellContext`\[Psi][]] + 
      Complex[0, -2] $CellContext`c1 E^(Complex[0, 2] $CellContext`\[Psi][]) 
       Sin[
         $CellContext`\[Psi][]] + 
      Complex[0, -4] $CellContext`c2 E^(Complex[0, 2] $CellContext`\[Psi][]) 
       Sin[
         $CellContext`\[Psi][]] + 
      Complex[0, -8] $CellContext`c3 E^(Complex[0, 2] $CellContext`\[Psi][]) 
       Sin[
         $CellContext`\[Psi][]] + 
      Complex[0, -4] $CellContext`c1 E^(Complex[0, 4] $CellContext`\[Psi][]) 
       Sin[
         $CellContext`\[Psi][]] + 
      Complex[0, -24] $CellContext`c3 E^(Complex[0, 4] $CellContext`\[Psi][]) 
       Sin[
         $CellContext`\[Psi][]] + 
      Complex[0, -32] $CellContext`c6 E^(Complex[0, 4] $CellContext`\[Psi][]) 
       Sin[
         $CellContext`\[Psi][]] - $CellContext`c1 $CellContext`m Sin[
        $CellContext`\[Psi][]] + 6 $CellContext`c2 $CellContext`m Sin[
         $CellContext`\[Psi][]] - 8 $CellContext`c5 $CellContext`m Sin[
        $CellContext`\[Psi][]] - 4 $CellContext`c1 
      E^(Complex[0, 2] $CellContext`\[Psi][]) $CellContext`m Sin[
        $CellContext`\[Psi][]] + 
      8 $CellContext`c2 
       E^(Complex[0, 2] $CellContext`\[Psi][]) $CellContext`m Sin[
         $CellContext`\[Psi][]] - 16 $CellContext`c3 
      E^(Complex[0, 2] $CellContext`\[Psi][]) $CellContext`m Sin[
        $CellContext`\[Psi][]] - 8 $CellContext`c4 
      E^(Complex[0, 2] $CellContext`\[Psi][]) $CellContext`m Sin[
        $CellContext`\[Psi][]] - 4 $CellContext`c1 
      E^(Complex[0, 4] $CellContext`\[Psi][]) $CellContext`m Sin[
        $CellContext`\[Psi][]] - 16 $CellContext`c3 
      E^(Complex[0, 4] $CellContext`\[Psi][]) $CellContext`m Sin[
        $CellContext`\[Psi][]] - 16 $CellContext`c6 
      E^(Complex[0, 4] $CellContext`\[Psi][]) $CellContext`m Sin[
        $CellContext`\[Psi][]] - 4 $CellContext`c1 
      E^(Complex[0, 1] $CellContext`\[Psi][]) Sin[
         $CellContext`\[Psi][]]^2 + 
      8 $CellContext`c2 E^(Complex[0, 1] $CellContext`\[Psi][]) Sin[
          $CellContext`\[Psi][]]^2 - 8 $CellContext`c1 
      E^(Complex[0, 3] $CellContext`\[Psi][]) Sin[
         $CellContext`\[Psi][]]^2 - 16 $CellContext`c3 
      E^(Complex[0, 3] $CellContext`\[Psi][]) Sin[
         $CellContext`\[Psi][]]^2), Rational[1, 2] 
     E^(Complex[0, -1] $CellContext`\[Tau][] + 
       Complex[0, 1] $CellContext`h $CellContext`\[Tau][] + 
       Complex[0, 1] $CellContext`m $CellContext`\[CurlyPhi][] + 
       Complex[0, -1] $CellContext`\[Psi][] + $CellContext`m $CellContext`\
\[Psi][]) Sin[
        $CellContext`\[Psi][]]^(-1 - $CellContext`h) (-$CellContext`c1 \
$CellContext`h Cos[
         $CellContext`\[Psi][]] + 2 $CellContext`c2 $CellContext`h Cos[
         $CellContext`\[Psi][]] - 2 $CellContext`c1 
      E^(Complex[0, 2] $CellContext`\[Psi][]) $CellContext`h Cos[
        $CellContext`\[Psi][]] - 4 $CellContext`c3 
      E^(Complex[0, 2] $CellContext`\[Psi][]) $CellContext`h Cos[
        $CellContext`\[Psi][]] + Complex[0, 2] $CellContext`c2 Sin[
         $CellContext`\[Psi][]] + 
      Complex[0, 1] $CellContext`c1 E^(Complex[0, 2] $CellContext`\[Psi][]) 
       Sin[
         $CellContext`\[Psi][]] + 
      Complex[0, 4] $CellContext`c3 E^(Complex[0, 2] $CellContext`\[Psi][]) 
       Sin[
         $CellContext`\[Psi][]] + $CellContext`c1 $CellContext`m Sin[
         $CellContext`\[Psi][]] - 2 $CellContext`c2 $CellContext`m Sin[
        $CellContext`\[Psi][]] + 
      2 $CellContext`c1 
       E^(Complex[0, 2] $CellContext`\[Psi][]) $CellContext`m Sin[
         $CellContext`\[Psi][]] + 
      4 $CellContext`c3 
       E^(Complex[0, 2] $CellContext`\[Psi][]) $CellContext`m Sin[
         $CellContext`\[Psi][]] + 
      2 $CellContext`c1 E^(Complex[0, 1] $CellContext`\[Psi][]) Sin[
          $CellContext`\[Psi][]]^2), Rational[1, 8] 
     E^(Complex[0, -1] $CellContext`\[Tau][] + 
       Complex[0, 1] $CellContext`h $CellContext`\[Tau][] + 
       Complex[0, 1] $CellContext`m $CellContext`\[CurlyPhi][] + 
       Complex[0, -2] $CellContext`\[Psi][] + $CellContext`m $CellContext`\
\[Psi][]) Sin[
        $CellContext`\[Psi][]]^(-2 - $CellContext`h) (-$CellContext`c1 \
$CellContext`h Cos[
         $CellContext`\[Psi][]] - 2 $CellContext`c2 $CellContext`h Cos[
        $CellContext`\[Psi][]] + 8 $CellContext`c5 $CellContext`h Cos[
         $CellContext`\[Psi][]] - 2 $CellContext`c1 
      E^(Complex[0, 2] $CellContext`\[Psi][]) $CellContext`h Cos[
        $CellContext`\[Psi][]] - 4 $CellContext`c2 
      E^(Complex[0, 2] $CellContext`\[Psi][]) $CellContext`h Cos[
        $CellContext`\[Psi][]] - 8 $CellContext`c3 
      E^(Complex[0, 2] $CellContext`\[Psi][]) $CellContext`h Cos[
        $CellContext`\[Psi][]] - 8 $CellContext`c3 
      E^(Complex[0, 4] $CellContext`\[Psi][]) $CellContext`h Cos[
        $CellContext`\[Psi][]] - 16 $CellContext`c6 
      E^(Complex[0, 4] $CellContext`\[Psi][]) $CellContext`h Cos[
        $CellContext`\[Psi][]] + Complex[0, -4] $CellContext`c2 Sin[
         $CellContext`\[Psi][]] + Complex[0, 16] $CellContext`c5 Sin[
         $CellContext`\[Psi][]] + 
      Complex[0, 2] $CellContext`c1 E^(Complex[0, 2] $CellContext`\[Psi][]) 
       Sin[
         $CellContext`\[Psi][]] + 
      Complex[0, -4] $CellContext`c2 E^(Complex[0, 2] $CellContext`\[Psi][]) 
       Sin[
         $CellContext`\[Psi][]] + 
      Complex[0, 8] $CellContext`c3 E^(Complex[0, 2] $CellContext`\[Psi][]) 
       Sin[
         $CellContext`\[Psi][]] + 
      Complex[0, 2] $CellContext`c1 E^(Complex[0, 4] $CellContext`\[Psi][]) 
       Sin[
         $CellContext`\[Psi][]] + 
      Complex[0, 16] $CellContext`c3 E^(Complex[0, 4] $CellContext`\[Psi][]) 
       Sin[
         $CellContext`\[Psi][]] + 
      Complex[0, 32] $CellContext`c6 E^(Complex[0, 4] $CellContext`\[Psi][]) 
       Sin[
         $CellContext`\[Psi][]] + $CellContext`c1 $CellContext`m Sin[
         $CellContext`\[Psi][]] + 2 $CellContext`c2 $CellContext`m Sin[
         $CellContext`\[Psi][]] - 8 $CellContext`c5 $CellContext`m Sin[
        $CellContext`\[Psi][]] + 
      2 $CellContext`c1 
       E^(Complex[0, 2] $CellContext`\[Psi][]) $CellContext`m Sin[
         $CellContext`\[Psi][]] + 
      4 $CellContext`c2 
       E^(Complex[0, 2] $CellContext`\[Psi][]) $CellContext`m Sin[
         $CellContext`\[Psi][]] + 
      8 $CellContext`c3 
       E^(Complex[0, 2] $CellContext`\[Psi][]) $CellContext`m Sin[
         $CellContext`\[Psi][]] + 
      8 $CellContext`c3 
       E^(Complex[0, 4] $CellContext`\[Psi][]) $CellContext`m Sin[
         $CellContext`\[Psi][]] + 
      16 $CellContext`c6 
       E^(Complex[0, 4] $CellContext`\[Psi][]) $CellContext`m Sin[
         $CellContext`\[Psi][]] + 
      Complex[0, -2] $CellContext`c1 E^(Complex[0, 1] $CellContext`\[Psi][]) 
       Cos[
         $CellContext`\[Psi][]] Sin[
         $CellContext`\[Psi][]] + 
      Complex[0, 4] $CellContext`c2 E^(Complex[0, 1] $CellContext`\[Psi][]) 
       Cos[
         $CellContext`\[Psi][]] Sin[
         $CellContext`\[Psi][]] + 
      Complex[0, -4] $CellContext`c1 E^(Complex[0, 3] $CellContext`\[Psi][]) 
       Cos[
         $CellContext`\[Psi][]] Sin[
         $CellContext`\[Psi][]] + 
      Complex[0, -8] $CellContext`c3 E^(Complex[0, 3] $CellContext`\[Psi][]) 
       Cos[
         $CellContext`\[Psi][]] Sin[
         $CellContext`\[Psi][]] + 
      2 $CellContext`c1 E^(Complex[0, 1] $CellContext`\[Psi][]) Sin[
          $CellContext`\[Psi][]]^2 + 
      4 $CellContext`c2 E^(Complex[0, 1] $CellContext`\[Psi][]) Sin[
          $CellContext`\[Psi][]]^2 + 
      8 $CellContext`c3 E^(Complex[0, 3] $CellContext`\[Psi][]) Sin[
          $CellContext`\[Psi][]]^2), Rational[1, 2] 
     E^(Complex[0, -1] $CellContext`\[Tau][] + 
       Complex[0, 1] $CellContext`h $CellContext`\[Tau][] + 
       Complex[0, 1] $CellContext`m $CellContext`\[CurlyPhi][] + 
       Complex[0, -1] $CellContext`\[Psi][] + $CellContext`m $CellContext`\
\[Psi][]) Sin[
        $CellContext`\[Psi][]]^(-1 - $CellContext`h) (-$CellContext`c7 \
$CellContext`h Cos[
         $CellContext`\[Psi][]] + 2 $CellContext`c8 $CellContext`h Cos[
         $CellContext`\[Psi][]] - 2 $CellContext`c7 
      E^(Complex[0, 2] $CellContext`\[Psi][]) $CellContext`h Cos[
        $CellContext`\[Psi][]] - 4 $CellContext`c9 
      E^(Complex[0, 2] $CellContext`\[Psi][]) $CellContext`h Cos[
        $CellContext`\[Psi][]] + Complex[0, 2] $CellContext`c8 Sin[
         $CellContext`\[Psi][]] + 
      Complex[0, 1] $CellContext`c7 E^(Complex[0, 2] $CellContext`\[Psi][]) 
       Sin[
         $CellContext`\[Psi][]] + 
      Complex[0, 4] $CellContext`c9 E^(Complex[0, 2] $CellContext`\[Psi][]) 
       Sin[
         $CellContext`\[Psi][]] + $CellContext`c7 $CellContext`m Sin[
         $CellContext`\[Psi][]] - 2 $CellContext`c8 $CellContext`m Sin[
        $CellContext`\[Psi][]] + 
      2 $CellContext`c7 
       E^(Complex[0, 2] $CellContext`\[Psi][]) $CellContext`m Sin[
         $CellContext`\[Psi][]] + 
      4 $CellContext`c9 
       E^(Complex[0, 2] $CellContext`\[Psi][]) $CellContext`m Sin[
         $CellContext`\[Psi][]] + 
      2 $CellContext`c7 E^(Complex[0, 1] $CellContext`\[Psi][]) Sin[
          $CellContext`\[Psi][]]^2)}, {
    Rational[1, 2] 
     E^(Complex[0, -1] $CellContext`\[Tau][] + 
       Complex[0, 1] $CellContext`h $CellContext`\[Tau][] + 
       Complex[0, 1] $CellContext`m $CellContext`\[CurlyPhi][] + 
       Complex[0, -1] $CellContext`\[Psi][] + $CellContext`m $CellContext`\
\[Psi][]) Sin[
        $CellContext`\[Psi][]]^(-1 - $CellContext`h) (-$CellContext`c1 \
$CellContext`h Cos[
         $CellContext`\[Psi][]] + 2 $CellContext`c2 $CellContext`h Cos[
         $CellContext`\[Psi][]] - 2 $CellContext`c1 
      E^(Complex[0, 2] $CellContext`\[Psi][]) $CellContext`h Cos[
        $CellContext`\[Psi][]] - 4 $CellContext`c3 
      E^(Complex[0, 2] $CellContext`\[Psi][]) $CellContext`h Cos[
        $CellContext`\[Psi][]] + Complex[0, 2] $CellContext`c2 Sin[
         $CellContext`\[Psi][]] + 
      Complex[0, 1] $CellContext`c1 E^(Complex[0, 2] $CellContext`\[Psi][]) 
       Sin[
         $CellContext`\[Psi][]] + 
      Complex[0, 4] $CellContext`c3 E^(Complex[0, 2] $CellContext`\[Psi][]) 
       Sin[
         $CellContext`\[Psi][]] + $CellContext`c1 $CellContext`m Sin[
         $CellContext`\[Psi][]] - 2 $CellContext`c2 $CellContext`m Sin[
        $CellContext`\[Psi][]] + 
      2 $CellContext`c1 
       E^(Complex[0, 2] $CellContext`\[Psi][]) $CellContext`m Sin[
         $CellContext`\[Psi][]] + 
      4 $CellContext`c3 
       E^(Complex[0, 2] $CellContext`\[Psi][]) $CellContext`m Sin[
         $CellContext`\[Psi][]] + 
      2 $CellContext`c1 E^(Complex[0, 1] $CellContext`\[Psi][]) Sin[
          $CellContext`\[Psi][]]^2), (-2) $CellContext`c1 
     E^(Complex[0, -1] $CellContext`\[Tau][] + 
       Complex[0, 1] $CellContext`h $CellContext`\[Tau][] + 
       Complex[0, 
          1] $CellContext`m $CellContext`\[CurlyPhi][] + $CellContext`m \
$CellContext`\[Psi][]) Sin[
        $CellContext`\[Psi][]]^(-$CellContext`h) (-$CellContext`h Cos[
         $CellContext`\[Psi][]] + $CellContext`m Sin[
         $CellContext`\[Psi][]]), Rational[1, 2] 
     E^(Complex[0, -1] $CellContext`\[Tau][] + 
       Complex[0, 1] $CellContext`h $CellContext`\[Tau][] + 
       Complex[0, 1] $CellContext`m $CellContext`\[CurlyPhi][] + 
       Complex[0, -1] $CellContext`\[Psi][] + $CellContext`m $CellContext`\
\[Psi][]) Sin[
        $CellContext`\[Psi][]]^(-1 - $CellContext`h) ($CellContext`c1 \
$CellContext`h Cos[
         $CellContext`\[Psi][]] + 2 $CellContext`c2 $CellContext`h Cos[
         $CellContext`\[Psi][]] + 
      4 $CellContext`c3 
       E^(Complex[0, 2] $CellContext`\[Psi][]) $CellContext`h Cos[
         $CellContext`\[Psi][]] + Complex[0, 2] $CellContext`c2 Sin[
         $CellContext`\[Psi][]] + 
      Complex[0, -1] $CellContext`c1 E^(Complex[0, 2] $CellContext`\[Psi][]) 
       Sin[
         $CellContext`\[Psi][]] + 
      Complex[0, -4] $CellContext`c3 E^(Complex[0, 2] $CellContext`\[Psi][]) 
       Sin[
         $CellContext`\[Psi][]] - $CellContext`c1 $CellContext`m Sin[
        $CellContext`\[Psi][]] - 2 $CellContext`c2 $CellContext`m Sin[
        $CellContext`\[Psi][]] - 4 $CellContext`c3 
      E^(Complex[0, 2] $CellContext`\[Psi][]) $CellContext`m Sin[
        $CellContext`\[Psi][]] + 
      Complex[0, 2] $CellContext`c1 E^(Complex[0, 1] $CellContext`\[Psi][]) 
       Cos[
         $CellContext`\[Psi][]] Sin[
         $CellContext`\[Psi][]]), (-2) $CellContext`c7 
     E^(Complex[0, -1] $CellContext`\[Tau][] + 
       Complex[0, 1] $CellContext`h $CellContext`\[Tau][] + 
       Complex[0, 
          1] $CellContext`m $CellContext`\[CurlyPhi][] + $CellContext`m \
$CellContext`\[Psi][]) Sin[
        $CellContext`\[Psi][]]^(-$CellContext`h) (-$CellContext`h Cos[
         $CellContext`\[Psi][]] + $CellContext`m Sin[
         $CellContext`\[Psi][]])}, {
    Rational[1, 8] 
     E^(Complex[0, -1] $CellContext`\[Tau][] + 
       Complex[0, 1] $CellContext`h $CellContext`\[Tau][] + 
       Complex[0, 1] $CellContext`m $CellContext`\[CurlyPhi][] + 
       Complex[0, -2] $CellContext`\[Psi][] + $CellContext`m $CellContext`\
\[Psi][]) Sin[
        $CellContext`\[Psi][]]^(-2 - $CellContext`h) (-$CellContext`c1 \
$CellContext`h Cos[
         $CellContext`\[Psi][]] - 2 $CellContext`c2 $CellContext`h Cos[
        $CellContext`\[Psi][]] + 8 $CellContext`c5 $CellContext`h Cos[
         $CellContext`\[Psi][]] - 2 $CellContext`c1 
      E^(Complex[0, 2] $CellContext`\[Psi][]) $CellContext`h Cos[
        $CellContext`\[Psi][]] - 4 $CellContext`c2 
      E^(Complex[0, 2] $CellContext`\[Psi][]) $CellContext`h Cos[
        $CellContext`\[Psi][]] - 8 $CellContext`c3 
      E^(Complex[0, 2] $CellContext`\[Psi][]) $CellContext`h Cos[
        $CellContext`\[Psi][]] - 8 $CellContext`c3 
      E^(Complex[0, 4] $CellContext`\[Psi][]) $CellContext`h Cos[
        $CellContext`\[Psi][]] - 16 $CellContext`c6 
      E^(Complex[0, 4] $CellContext`\[Psi][]) $CellContext`h Cos[
        $CellContext`\[Psi][]] + Complex[0, -4] $CellContext`c2 Sin[
         $CellContext`\[Psi][]] + Complex[0, 16] $CellContext`c5 Sin[
         $CellContext`\[Psi][]] + 
      Complex[0, 2] $CellContext`c1 E^(Complex[0, 2] $CellContext`\[Psi][]) 
       Sin[
         $CellContext`\[Psi][]] + 
      Complex[0, -4] $CellContext`c2 E^(Complex[0, 2] $CellContext`\[Psi][]) 
       Sin[
         $CellContext`\[Psi][]] + 
      Complex[0, 8] $CellContext`c3 E^(Complex[0, 2] $CellContext`\[Psi][]) 
       Sin[
         $CellContext`\[Psi][]] + 
      Complex[0, 2] $CellContext`c1 E^(Complex[0, 4] $CellContext`\[Psi][]) 
       Sin[
         $CellContext`\[Psi][]] + 
      Complex[0, 16] $CellContext`c3 E^(Complex[0, 4] $CellContext`\[Psi][]) 
       Sin[
         $CellContext`\[Psi][]] + 
      Complex[0, 32] $CellContext`c6 E^(Complex[0, 4] $CellContext`\[Psi][]) 
       Sin[
         $CellContext`\[Psi][]] + $CellContext`c1 $CellContext`m Sin[
         $CellContext`\[Psi][]] + 2 $CellContext`c2 $CellContext`m Sin[
         $CellContext`\[Psi][]] - 8 $CellContext`c5 $CellContext`m Sin[
        $CellContext`\[Psi][]] + 
      2 $CellContext`c1 
       E^(Complex[0, 2] $CellContext`\[Psi][]) $CellContext`m Sin[
         $CellContext`\[Psi][]] + 
      4 $CellContext`c2 
       E^(Complex[0, 2] $CellContext`\[Psi][]) $CellContext`m Sin[
         $CellContext`\[Psi][]] + 
      8 $CellContext`c3 
       E^(Complex[0, 2] $CellContext`\[Psi][]) $CellContext`m Sin[
         $CellContext`\[Psi][]] + 
      8 $CellContext`c3 
       E^(Complex[0, 4] $CellContext`\[Psi][]) $CellContext`m Sin[
         $CellContext`\[Psi][]] + 
      16 $CellContext`c6 
       E^(Complex[0, 4] $CellContext`\[Psi][]) $CellContext`m Sin[
         $CellContext`\[Psi][]] + 
      Complex[0, -2] $CellContext`c1 E^(Complex[0, 1] $CellContext`\[Psi][]) 
       Cos[
         $CellContext`\[Psi][]] Sin[
         $CellContext`\[Psi][]] + 
      Complex[0, 4] $CellContext`c2 E^(Complex[0, 1] $CellContext`\[Psi][]) 
       Cos[
         $CellContext`\[Psi][]] Sin[
         $CellContext`\[Psi][]] + 
      Complex[0, -4] $CellContext`c1 E^(Complex[0, 3] $CellContext`\[Psi][]) 
       Cos[
         $CellContext`\[Psi][]] Sin[
         $CellContext`\[Psi][]] + 
      Complex[0, -8] $CellContext`c3 E^(Complex[0, 3] $CellContext`\[Psi][]) 
       Cos[
         $CellContext`\[Psi][]] Sin[
         $CellContext`\[Psi][]] + 
      2 $CellContext`c1 E^(Complex[0, 1] $CellContext`\[Psi][]) Sin[
          $CellContext`\[Psi][]]^2 + 
      4 $CellContext`c2 E^(Complex[0, 1] $CellContext`\[Psi][]) Sin[
          $CellContext`\[Psi][]]^2 + 
      8 $CellContext`c3 E^(Complex[0, 3] $CellContext`\[Psi][]) Sin[
          $CellContext`\[Psi][]]^2), Rational[1, 2] 
     E^(Complex[0, -1] $CellContext`\[Tau][] + 
       Complex[0, 1] $CellContext`h $CellContext`\[Tau][] + 
       Complex[0, 1] $CellContext`m $CellContext`\[CurlyPhi][] + 
       Complex[0, -1] $CellContext`\[Psi][] + $CellContext`m $CellContext`\
\[Psi][]) Sin[
        $CellContext`\[Psi][]]^(-1 - $CellContext`h) ($CellContext`c1 \
$CellContext`h Cos[
         $CellContext`\[Psi][]] + 2 $CellContext`c2 $CellContext`h Cos[
         $CellContext`\[Psi][]] + 
      4 $CellContext`c3 
       E^(Complex[0, 2] $CellContext`\[Psi][]) $CellContext`h Cos[
         $CellContext`\[Psi][]] + Complex[0, 2] $CellContext`c2 Sin[
         $CellContext`\[Psi][]] + 
      Complex[0, -1] $CellContext`c1 E^(Complex[0, 2] $CellContext`\[Psi][]) 
       Sin[
         $CellContext`\[Psi][]] + 
      Complex[0, -4] $CellContext`c3 E^(Complex[0, 2] $CellContext`\[Psi][]) 
       Sin[
         $CellContext`\[Psi][]] - $CellContext`c1 $CellContext`m Sin[
        $CellContext`\[Psi][]] - 2 $CellContext`c2 $CellContext`m Sin[
        $CellContext`\[Psi][]] - 4 $CellContext`c3 
      E^(Complex[0, 2] $CellContext`\[Psi][]) $CellContext`m Sin[
        $CellContext`\[Psi][]] + 
      Complex[0, 2] $CellContext`c1 E^(Complex[0, 1] $CellContext`\[Psi][]) 
       Cos[
         $CellContext`\[Psi][]] Sin[
         $CellContext`\[Psi][]]), Rational[-1, 8] 
     E^(Complex[0, -1] $CellContext`\[Tau][] + 
       Complex[0, 1] $CellContext`h $CellContext`\[Tau][] + 
       Complex[0, 1] $CellContext`m $CellContext`\[CurlyPhi][] + 
       Complex[0, -2] $CellContext`\[Psi][] + $CellContext`m $CellContext`\
\[Psi][]) Sin[
        $CellContext`\[Psi][]]^(-2 - $CellContext`h) (-$CellContext`c1 \
$CellContext`h Cos[
         $CellContext`\[Psi][]] - 2 $CellContext`c2 $CellContext`h Cos[
        $CellContext`\[Psi][]] - 8 $CellContext`c5 $CellContext`h Cos[
        $CellContext`\[Psi][]] + 
      8 $CellContext`c4 
       E^(Complex[0, 2] $CellContext`\[Psi][]) $CellContext`h Cos[
         $CellContext`\[Psi][]] - 16 $CellContext`c6 
      E^(Complex[0, 4] $CellContext`\[Psi][]) $CellContext`h Cos[
        $CellContext`\[Psi][]] + Complex[0, -16] $CellContext`c5 Sin[
         $CellContext`\[Psi][]] + 
      Complex[0, 2] $CellContext`c1 E^(Complex[0, 2] $CellContext`\[Psi][]) 
       Sin[
         $CellContext`\[Psi][]] + 
      Complex[0, 4] $CellContext`c2 E^(Complex[0, 2] $CellContext`\[Psi][]) 
       Sin[
         $CellContext`\[Psi][]] + 
      Complex[0, 8] $CellContext`c3 E^(Complex[0, 2] $CellContext`\[Psi][]) 
       Sin[
         $CellContext`\[Psi][]] + 
      Complex[0, 8] $CellContext`c3 E^(Complex[0, 4] $CellContext`\[Psi][]) 
       Sin[
         $CellContext`\[Psi][]] + 
      Complex[0, 32] $CellContext`c6 E^(Complex[0, 4] $CellContext`\[Psi][]) 
       Sin[
         $CellContext`\[Psi][]] + $CellContext`c1 $CellContext`m Sin[
         $CellContext`\[Psi][]] + 2 $CellContext`c2 $CellContext`m Sin[
         $CellContext`\[Psi][]] + 8 $CellContext`c5 $CellContext`m Sin[
         $CellContext`\[Psi][]] - 8 $CellContext`c4 
      E^(Complex[0, 2] $CellContext`\[Psi][]) $CellContext`m Sin[
        $CellContext`\[Psi][]] + 
      16 $CellContext`c6 
       E^(Complex[0, 4] $CellContext`\[Psi][]) $CellContext`m Sin[
         $CellContext`\[Psi][]] + 
      Complex[0, -4] $CellContext`c1 E^(Complex[0, 1] $CellContext`\[Psi][]) 
       Cos[
         $CellContext`\[Psi][]] Sin[
         $CellContext`\[Psi][]] + 
      Complex[0, -8] $CellContext`c2 E^(Complex[0, 1] $CellContext`\[Psi][]) 
       Cos[
         $CellContext`\[Psi][]] Sin[
         $CellContext`\[Psi][]] + 
      Complex[0, -16] $CellContext`c3 E^(Complex[0, 3] $CellContext`\[Psi][]) 
       Cos[
         $CellContext`\[Psi][]] Sin[
         $CellContext`\[Psi][]]), Rational[1, 2] 
     E^(Complex[0, -1] $CellContext`\[Tau][] + 
       Complex[0, 1] $CellContext`h $CellContext`\[Tau][] + 
       Complex[0, 1] $CellContext`m $CellContext`\[CurlyPhi][] + 
       Complex[0, -1] $CellContext`\[Psi][] + $CellContext`m $CellContext`\
\[Psi][]) Sin[
        $CellContext`\[Psi][]]^(-1 - $CellContext`h) ($CellContext`c7 \
$CellContext`h Cos[
         $CellContext`\[Psi][]] + 2 $CellContext`c8 $CellContext`h Cos[
         $CellContext`\[Psi][]] + 
      4 $CellContext`c9 
       E^(Complex[0, 2] $CellContext`\[Psi][]) $CellContext`h Cos[
         $CellContext`\[Psi][]] + Complex[0, 2] $CellContext`c8 Sin[
         $CellContext`\[Psi][]] + 
      Complex[0, -1] $CellContext`c7 E^(Complex[0, 2] $CellContext`\[Psi][]) 
       Sin[
         $CellContext`\[Psi][]] + 
      Complex[0, -4] $CellContext`c9 E^(Complex[0, 2] $CellContext`\[Psi][]) 
       Sin[
         $CellContext`\[Psi][]] - $CellContext`c7 $CellContext`m Sin[
        $CellContext`\[Psi][]] - 2 $CellContext`c8 $CellContext`m Sin[
        $CellContext`\[Psi][]] - 4 $CellContext`c9 
      E^(Complex[0, 2] $CellContext`\[Psi][]) $CellContext`m Sin[
        $CellContext`\[Psi][]] + 
      Complex[0, 2] $CellContext`c7 E^(Complex[0, 1] $CellContext`\[Psi][]) 
       Cos[
         $CellContext`\[Psi][]] Sin[
         $CellContext`\[Psi][]])}, {
    Rational[1, 2] 
     E^(Complex[0, -1] $CellContext`\[Tau][] + 
       Complex[0, 1] $CellContext`h $CellContext`\[Tau][] + 
       Complex[0, 1] $CellContext`m $CellContext`\[CurlyPhi][] + 
       Complex[0, -1] $CellContext`\[Psi][] + $CellContext`m $CellContext`\
\[Psi][]) Sin[
        $CellContext`\[Psi][]]^(-1 - $CellContext`h) (-$CellContext`c7 \
$CellContext`h Cos[
         $CellContext`\[Psi][]] + 2 $CellContext`c8 $CellContext`h Cos[
         $CellContext`\[Psi][]] - 2 $CellContext`c7 
      E^(Complex[0, 2] $CellContext`\[Psi][]) $CellContext`h Cos[
        $CellContext`\[Psi][]] - 4 $CellContext`c9 
      E^(Complex[0, 2] $CellContext`\[Psi][]) $CellContext`h Cos[
        $CellContext`\[Psi][]] + Complex[0, 2] $CellContext`c8 Sin[
         $CellContext`\[Psi][]] + 
      Complex[0, 1] $CellContext`c7 E^(Complex[0, 2] $CellContext`\[Psi][]) 
       Sin[
         $CellContext`\[Psi][]] + 
      Complex[0, 4] $CellContext`c9 E^(Complex[0, 2] $CellContext`\[Psi][]) 
       Sin[
         $CellContext`\[Psi][]] + $CellContext`c7 $CellContext`m Sin[
         $CellContext`\[Psi][]] - 2 $CellContext`c8 $CellContext`m Sin[
        $CellContext`\[Psi][]] + 
      2 $CellContext`c7 
       E^(Complex[0, 2] $CellContext`\[Psi][]) $CellContext`m Sin[
         $CellContext`\[Psi][]] + 
      4 $CellContext`c9 
       E^(Complex[0, 2] $CellContext`\[Psi][]) $CellContext`m Sin[
         $CellContext`\[Psi][]] + 
      2 $CellContext`c7 E^(Complex[0, 1] $CellContext`\[Psi][]) Sin[
          $CellContext`\[Psi][]]^2), (-2) $CellContext`c7 
     E^(Complex[0, -1] $CellContext`\[Tau][] + 
       Complex[0, 1] $CellContext`h $CellContext`\[Tau][] + 
       Complex[0, 
          1] $CellContext`m $CellContext`\[CurlyPhi][] + $CellContext`m \
$CellContext`\[Psi][]) Sin[
        $CellContext`\[Psi][]]^(-$CellContext`h) (-$CellContext`h Cos[
         $CellContext`\[Psi][]] + $CellContext`m Sin[
         $CellContext`\[Psi][]]), Rational[1, 2] 
     E^(Complex[0, -1] $CellContext`\[Tau][] + 
       Complex[0, 1] $CellContext`h $CellContext`\[Tau][] + 
       Complex[0, 1] $CellContext`m $CellContext`\[CurlyPhi][] + 
       Complex[0, -1] $CellContext`\[Psi][] + $CellContext`m $CellContext`\
\[Psi][]) Sin[
        $CellContext`\[Psi][]]^(-1 - $CellContext`h) ($CellContext`c7 \
$CellContext`h Cos[
         $CellContext`\[Psi][]] + 2 $CellContext`c8 $CellContext`h Cos[
         $CellContext`\[Psi][]] + 
      4 $CellContext`c9 
       E^(Complex[0, 2] $CellContext`\[Psi][]) $CellContext`h Cos[
         $CellContext`\[Psi][]] + Complex[0, 2] $CellContext`c8 Sin[
         $CellContext`\[Psi][]] + 
      Complex[0, -1] $CellContext`c7 E^(Complex[0, 2] $CellContext`\[Psi][]) 
       Sin[
         $CellContext`\[Psi][]] + 
      Complex[0, -4] $CellContext`c9 E^(Complex[0, 2] $CellContext`\[Psi][]) 
       Sin[
         $CellContext`\[Psi][]] - $CellContext`c7 $CellContext`m Sin[
        $CellContext`\[Psi][]] - 2 $CellContext`c8 $CellContext`m Sin[
        $CellContext`\[Psi][]] - 4 $CellContext`c9 
      E^(Complex[0, 2] $CellContext`\[Psi][]) $CellContext`m Sin[
        $CellContext`\[Psi][]] + 
      Complex[0, 2] $CellContext`c7 E^(Complex[0, 1] $CellContext`\[Psi][]) 
       Cos[
         $CellContext`\[Psi][]] Sin[
         $CellContext`\[Psi][]]), (-2) $CellContext`cuu 
     E^(Complex[0, -1] $CellContext`\[Tau][] + 
       Complex[0, 1] $CellContext`h $CellContext`\[Tau][] + 
       Complex[0, 
          1] $CellContext`m $CellContext`\[CurlyPhi][] + $CellContext`m \
$CellContext`\[Psi][]) Sin[
        $CellContext`\[Psi][]]^(-$CellContext`h) (-$CellContext`h Cos[
         $CellContext`\[Psi][]] + $CellContext`m Sin[
         $CellContext`\[Psi][]])}}, {-$CellContext`global, \
-$CellContext`global}, 0][-$CellContext`a, -$CellContext`b],
  Editable->False]], "Output"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}, Open  ]]
},
AutoGeneratedPackage->Automatic,
WindowSize->{1280, 774},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
PrivateNotebookOptions->{"FileOutlineCache"->False},
ShowSelection->True,
Magnification:>1.25 Inherited,
FrontEndVersion->"11.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (September \
21, 2016)",
StyleDefinitions->"Default.nb"
]


